Creative telescoping and generating functions of (variants of) multiple zeta values

We show how to convert the generating series of interpolated multiple zeta values, or multiple $t$ values, with repeating blocks of length 1 into hypergeometric series. Then we invoke creative telescoping on their generating functions, in some known cases for illustration, and in some apparently new cases, reducing them to polynomials in Riemann zeta values. The new evaluations, including $ \zeta^{1/2}(\{\bar2\}^n,3) $, $ \zeta^\star(\{1,3\}^n,1,2) $ and $ t^{1/2}(2,\{1\}^n,2) $, resolve some questions raised elsewhere, and seem to be non-trivial using other methods.

==> anc/CreativeTelescoping_examples_Section345.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    303850,       8442]
NotebookOptionsPosition[    281773,       8091]
NotebookOutlinePosition[    282178,       8107]
CellTagsIndexPosition[    282135,       8104]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", "RISC`HolonomicFunctions`"}]], "Input",
 CellChangeTimes->{{3.9156621383993807`*^9, 3.915662142933482*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"09ced29e-fdb5-49da-925d-48b4796ca665"],

Cell["\<\
HolonomicFunctions Package version 1.7.3 (21-Mar-2017)
written by Christoph Koutschan
Copyright Research Institute for Symbolic Computation (RISC),
Johannes Kepler University, Linz, Austria\
\>", "Text",
 CellFrame->0.5,
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.9211339854824142`*^9},
 ShowAutoSpellCheck->False,
 FontColor->RGBColor[0, 0, 0],
 Background->RGBColor[
  0.796887, 0.789075, 
   0.871107],ExpressionUUID->"2f8e77a6-2a88-4f40-9ff3-a86296104d1d"],

Cell[BoxData["\<\"--> Type  ?HolonomicFunctions  for help.\"\>"], "Print",
 CellChangeTimes->{3.915662143913723*^9, 3.9158459055983114`*^9, 
  3.920355479797927*^9, 3.9211339857194242`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"55dcb70d-03fb-4e18-a277-0dc868a494fd"],

Cell[CellGroupData[{

Cell[TextData[{
 "Section 3.1: Example ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Zeta]", "\[FivePointedStar]"], "(", 
    RowBox[{
     SuperscriptBox["1", "m"], ",", 
     SuperscriptBox["2", 
      RowBox[{"n", "+", "1"}]]}], ")"}], TraditionalForm]],ExpressionUUID->
  "f86c633d-1f9c-4a6d-bfc7-52dcf0fedab0"],
 "  and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Zeta]", 
     FractionBox["1", "2"]], "(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"{", "1", "}"}], "a"], ",", " ", "odd"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"ce2eeb4c-4661-4e51-ac01-e41860835512"]
}], "Subsection",
 CellChangeTimes->{{3.915661935312637*^9, 3.915661949877641*^9}, {
  3.915662098037961*^9, 3.9156621127372203`*^9}, {3.920355480512732*^9, 
  3.9203554890655117`*^9}},ExpressionUUID->"99adf20a-f6be-42e4-b1e3-\
9e91a16767a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ann", " ", "=", " ", 
  RowBox[{
   RowBox[{"Annihilator", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "^", "3"}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "x"}], ",", "k"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"k", "+", "1", "-", "x"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "+", "1"}], ")"}], "^", "2"}], "-", 
            RowBox[{"y", "^", "2"}]}], ")"}]}], "/", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "x"}], ",", "k"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], ",", 
     RowBox[{"S", "[", "y", "]"}], ",", 
     RowBox[{"Inhomogeneous", "->", "True"}]}], "]"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9156647879939284`*^9, 3.915664827623878*^9}, 
   3.9159203478536816`*^9, {3.9203554900671043`*^9, 3.920355490737089*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"311d8825-b1ce-4232-b1b2-f90073c270fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x", "+", "y"}], ")"}]}], 
      SubscriptBox["S", "y"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "y"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Hold", "[", 
         RowBox[{
          UnderscriptBox["\[Limit]", 
           RowBox[{"k", "\[Rule]", "\[Infinity]"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "k"}], "+", 
               SuperscriptBox["k", "2"], "-", "x", "-", 
               RowBox[{"k", " ", "x"}], "+", 
               RowBox[{"3", " ", "y"}], "+", 
               RowBox[{"7", " ", "k", " ", "y"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["k", "2"], " ", "y"}], "-", 
               RowBox[{"3", " ", "x", " ", "y"}], "-", 
               RowBox[{"4", " ", "k", " ", "x", " ", "y"}], "+", 
               SuperscriptBox["y", "2"], "+", 
               RowBox[{"6", " ", "k", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"x", " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"5", " ", "k", " ", "x", " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "3"]}], "-", 
               RowBox[{"k", " ", 
                SuperscriptBox["y", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["y", "3"]}], "+", 
               RowBox[{"3", " ", "x", " ", 
                SuperscriptBox["y", "3"]}], "-", 
               RowBox[{"2", " ", "k", " ", "x", " ", 
                SuperscriptBox["y", "3"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"2", " ", "k", " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"2", " ", "x", " ", 
                SuperscriptBox["y", "4"]}]}], ")"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"1", "+", "x"}], ",", "k"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "k", "-", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k"}], "+", "y"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "k"}], ")"}], "2"], "-", 
               SuperscriptBox["y", "2"]}], ")"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"1", "-", "x"}], ",", "k"}], "]"}]}], ")"}]}]}], 
         "]"}]}]}], ")"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9156648144185753`*^9, 3.915664827752036*^9}, 
   3.915920348873654*^9, 3.92035549113831*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"1bdfa1fa-2877-4e0f-bd75-87d3c6761924"]
}, Open  ]],

Cell["The limit tends to 0 when x<1.", "Text",
 CellChangeTimes->{{3.915665456470044*^9, 
  3.9156654649692135`*^9}},ExpressionUUID->"a678d795-cae2-4bbf-aec8-\
5ba9d30aaba8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hom", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ann", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"Verbatim", "[", "Limit", "]"}], "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", "a"}]}], "//", 
   "Release"}]}]], "Input",
 CellChangeTimes->{{3.920346545328526*^9, 3.9203465705385523`*^9}, {
  3.920346883975841*^9, 3.920346891323296*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"87dec79f-2fa2-4556-9b5c-cd8108ade8cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "y"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "k"}], "+", 
          SuperscriptBox["k", "2"], "-", "x", "-", 
          RowBox[{"k", " ", "x"}], "+", 
          RowBox[{"3", " ", "y"}], "+", 
          RowBox[{"7", " ", "k", " ", "y"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "2"], " ", "y"}], "-", 
          RowBox[{"3", " ", "x", " ", "y"}], "-", 
          RowBox[{"4", " ", "k", " ", "x", " ", "y"}], "+", 
          SuperscriptBox["y", "2"], "+", 
          RowBox[{"6", " ", "k", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"x", " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"5", " ", "k", " ", "x", " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"k", " ", 
           SuperscriptBox["y", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["y", "3"]}], "+", 
          RowBox[{"3", " ", "x", " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"2", " ", "k", " ", "x", " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "4"]}], "-", 
          RowBox[{"2", " ", "k", " ", 
           SuperscriptBox["y", "4"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["y", "4"]}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "x"}], ",", "k"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "k", "-", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "2"], "-", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "x"}], ",", "k"}], "]"}]}], ")"}]}]}], ")"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9203555005405207`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"ef18d43a-92bd-4534-a0e4-85b2c3e5821e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"hom", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "Infinity", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9156654362371492`*^9, 3.9156654474942665`*^9}, {
  3.92035550482027*^9, 3.920355505416759*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"266e44f8-bd02-4b43-bbe7-1b64c3d5e919"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["y", "2"]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["y", "2"]}], "2"], "-", 
   SuperscriptBox["y", "3"], "+", 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"2", " ", "x"}]], " ", 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"4", " ", "y"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "x"}], "]"}], " ", 
         SuperscriptBox["k", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "k"], "]"}], "3"],
        SeriesData[$CellContext`k, 
         DirectedInfinity[1], {}, 4, 6, 2],
        Editable->False]}],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {
       Rational[1, 2] $CellContext`y^2 (-1 - 4 $CellContext`y - 
         5 $CellContext`y^2 - 2 $CellContext`y^3) Gamma[1 - $CellContext`x]/
        Gamma[1 + $CellContext`x]}, 4, 6, 2],
      Editable->False], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915665444491166*^9, 3.915665448144252*^9}, 
   3.9203555057974243`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"a725c508-acf4-4794-ae51-dd3ba5c3cb27"]
}, Open  ]],

Cell[TextData[{
 "So f(x,y) satisfies ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["y", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x", "+", "y"}], ")"}], 
     RowBox[{"f", "[", 
      RowBox[{"x", ",", 
       RowBox[{"y", "+", "1"}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}], 
     RowBox[{"f", "[", 
      RowBox[{"x", ",", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "y"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}]}], ")"}]}]}], "==", "0"}]],
  CellChangeTimes->{{3.9156648744374037`*^9, 3.9156648939600115`*^9}, {
   3.9156649484649754`*^9, 3.915664976987364*^9}},ExpressionUUID->
  "c4489352-bebe-479b-bf4b-6a8d53c867b3"],
 " when x < 1. Solving the recurrence:"
}], "Text",
 CellChangeTimes->{{3.915665456470044*^9, 3.9156654649692135`*^9}, {
  3.9157900637695637`*^9, 3.9157900671080227`*^9}, {3.915920118326586*^9, 
  3.9159201367305527`*^9}, {3.915920369696025*^9, 
  3.9159203716175776`*^9}},ExpressionUUID->"74d4efd3-22d1-44d2-95f1-\
ce79883bed50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tentativesol", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"RSolveValue", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["y", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x", "+", "y"}], ")"}], 
         RowBox[{"f", "[", 
          RowBox[{"y", "+", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "y"}], ")"}], 
         RowBox[{"f", "[", "y", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}]}], ")"}]}]}], "==", "0"}], ",", 
      RowBox[{"f", "[", "y", "]"}], ",", "y"}], "]"}], "//", 
    "FunctionExpand"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9156648744374037`*^9, 3.9156648939600115`*^9}, {
   3.9156649484649754`*^9, 3.915664976987364*^9}, 3.9203466334690733`*^9, {
   3.920346905462167*^9, 3.9203469089977503`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c0ad7c9e-00cd-443c-8012-3427c3a5e4ab"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "y", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "x"], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "x", " ", 
         TemplateBox[{"1"},
          "C"]}]}], ")"}], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"x", "+", "y"}], "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "x", "+", "y"}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.915664894368417*^9, 3.9156649038457313`*^9}, {
   3.915664951021832*^9, 3.9156649774738708`*^9}, 3.920355520749941*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"03e7d6c2-181e-443e-b5fc-eb3dcb5f5ee1"]
}, Open  ]],

Cell[TextData[{
 "Here c(x,y) = c(x,y+1), by comparing location and order of poles, we see ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"c", "(", 
     RowBox[{"x", ",", "y"}], ")"}], "=", 
    RowBox[{
     RowBox[{"A", "[", "x", "]"}], "+", 
     RowBox[{
      RowBox[{"B", "[", "x", "]"}], "*", 
      RowBox[{"Cot", "[", 
       RowBox[{"Pi", "*", "y"}], "]"}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2d1fad66-6689-45af-b537-63b3826c39ae"]
}], "Text",
 CellChangeTimes->{{3.915665456470044*^9, 3.9156654649692135`*^9}, {
  3.9157900637695637`*^9, 3.9157900671080227`*^9}, {3.915920118326586*^9, 
  3.9159201367305527`*^9}, {3.915920184019501*^9, 
  3.915920241454102*^9}},ExpressionUUID->"542a243c-7577-4ceb-93fb-\
8487a2b64b43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tentativesol", "=", 
  RowBox[{"tentativesol", "/.", 
   RowBox[{
    RowBox[{"C", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"A", "[", "x", "]"}], "+", 
     RowBox[{
      RowBox[{"B", "[", "x", "]"}], "*", 
      RowBox[{"Cot", "[", 
       RowBox[{"Pi", "*", "y"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9159200871986785`*^9, 3.91592010275846*^9}, 
   3.915920143438463*^9, {3.920346641870201*^9, 3.9203466657465277`*^9}, {
   3.9203469192070637`*^9, 3.920346922545815*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0215ec91-f3b1-4f27-8605-ab12e016022e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "y", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "x"], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A", "[", "x", "]"}], "+", 
           RowBox[{
            RowBox[{"B", "[", "x", "]"}], " ", 
            RowBox[{"Cot", "[", 
             RowBox[{"\[Pi]", " ", "y"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"x", "+", "y"}], "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "x", "+", "y"}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.920355526775875*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"88db287e-f9fc-4ea0-bf37-6262c7dc927e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"series", " ", "=", " ", 
  RowBox[{"Series", "[", 
   RowBox[{"tentativesol", ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9159201611577497`*^9, 3.915920163779577*^9}, {
  3.920346929558734*^9, 3.920346934514442*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"eaf79f14-e5af-4c17-8e21-236c357d501c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "x"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"B", "[", "x", "]"}], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", "x", "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "2"]}]]}], ")"}], " ", "y"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", "x", " ", 
           RowBox[{"A", "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"B", "[", "x", "]"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", "x"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"B", "[", "x", "]"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "x"}], "]"}]}]}], ")"}]}], ")"}], " ", 
      SuperscriptBox["y", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "x"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "2"]}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "3"],
    SeriesData[$CellContext`y, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`y, 0, {
   Rational[1, 
      2] ($CellContext`x^(-1) - ((((((
           2 (-1 + $CellContext`x)) $CellContext`x) \
$CellContext`B[$CellContext`x]) Csc[Pi $CellContext`x])/Gamma[
       1 - $CellContext`x]) Gamma[$CellContext`x]) 
     Gamma[1 + $CellContext`x]^(-2)), (((((
         Rational[-1, 2] (-1 + $CellContext`x)) Csc[Pi $CellContext`x])/Gamma[
       1 - $CellContext`x]) Gamma[$CellContext`x]) 
     Gamma[1 + $CellContext`x]^(-2)) (-
      Pi + ((2 Pi) $CellContext`x) $CellContext`A[$CellContext`x] - ((
       2 $CellContext`x) $CellContext`B[$CellContext`x]) 
     PolyGamma[
      0, 1 - $CellContext`x] + ((
        2 $CellContext`x) $CellContext`B[$CellContext`x]) 
      PolyGamma[0, $CellContext`x])}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9159201641850386`*^9, 3.92034667047892*^9, 3.920346765901865*^9, {
   3.920346815334072*^9, 3.920346821242407*^9}, 3.920346935282399*^9, 
   3.9203557078149843`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"d90cf62b-97fe-4071-95d8-8cc5324c6265"]
}, Open  ]],

Cell["\<\
Since both above coefficients are 0 (by definition of f(x,y)), A(x), B(x) can \
be solved. \
\>", "Text",
 CellChangeTimes->{{3.915665456470044*^9, 3.9156654649692135`*^9}, {
   3.9157900637695637`*^9, 3.9157900671080227`*^9}, {3.915920118326586*^9, 
   3.9159201367305527`*^9}, {3.915920184019501*^9, 3.915920293593345*^9}, {
   3.915934494003993*^9, 3.915934497434794*^9}, 
   3.920355726590702*^9},ExpressionUUID->"d6ab6aaf-c579-4a1c-b3c1-\
89d20cf84d7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Normal", "[", "series", "]"}], ",", "y"}], "]"}], 
       "\[Equal]", "0"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "[", "x", "]"}], ",", 
        RowBox[{"B", "[", "x", "]"}]}], "}"}]}], "]"}], "//", 
    "FunctionExpand"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9203467414384212`*^9, 3.9203468191634293`*^9}, {
  3.920346937509841*^9, 3.92034694190803*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"00198103-b56a-4067-b06f-769de1fef995"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "x", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "x"], "+", 
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Pi]", " ", "x"}], "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"B", "[", "x", "]"}], "\[Rule]", 
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.920346761675539*^9, {3.920346804616354*^9, 3.920346821746546*^9}, 
   3.9203469424318037`*^9, 3.9203557081584997`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"98c4de77-1715-464f-9d18-170c2d91db66"]
}, Open  ]],

Cell["Result: f(x,y) equals", "Text",
 CellChangeTimes->{{3.915665456470044*^9, 3.9156654649692135`*^9}, {
  3.9157900637695637`*^9, 3.9157900671080227`*^9}, {3.915920118326586*^9, 
  3.9159201367305527`*^9}, {3.915920184019501*^9, 3.915920293593345*^9}, {
  3.915934494003993*^9, 3.915934497434794*^9}, {3.920355726590702*^9, 
  3.920355741633149*^9}},ExpressionUUID->"c7cf8fb8-acd6-46ca-af58-\
df31be2ab88f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", " ", "=", " ", 
  RowBox[{
   RowBox[{"tentativesol", "/.", 
    RowBox[{"coeff", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9203468307570553`*^9, 3.920346846346682*^9}, {
  3.920346944551255*^9, 3.920346953359179*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d2d8a703-a68e-4a73-97bd-be84c441e250"],

Cell[BoxData[
 FractionBox[
  RowBox[{"y", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cot", "[", 
          RowBox[{"\[Pi]", " ", "x"}], "]"}], "+", 
         RowBox[{"Cot", "[", 
          RowBox[{"\[Pi]", " ", "y"}], "]"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"x", "+", "y"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", "x", "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "x", "+", "y"}], "]"}]}]]}], ")"}]}], 
  RowBox[{"2", " ", "x"}]]], "Output",
 CellChangeTimes->{
  3.9203468490593147`*^9, {3.9203469469004297`*^9, 3.920346953723853*^9}, 
   3.920355710666421*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"c56ee592-1d42-4128-98bb-f3c639dd53ac"]
}, Open  ]],

Cell["\<\
The following form is more convenient for series expansion via LogGamma\
\>", "Text",
 CellChangeTimes->{{3.915665456470044*^9, 3.9156654649692135`*^9}, {
  3.9157900637695637`*^9, 3.9157900671080227`*^9}, {3.915920118326586*^9, 
  3.9159201367305527`*^9}, {3.915920184019501*^9, 3.915920293593345*^9}, {
  3.915934494003993*^9, 3.915934497434794*^9}, {3.920355726590702*^9, 
  3.920355776124509*^9}},ExpressionUUID->"d958c63a-a616-4823-a728-\
c8d968390603"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "/", "2"}], "*", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"1", "/", "x"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "x", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", 
           RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Pi]", " ", "y"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
       RowBox[{"Tan", "[", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}]], 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "x", "+", "y"}], "]"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "x", "+", "y"}], "]"}]}]]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9159199472667065`*^9, 3.9159199856443224`*^9}, 
   3.9159345003449845`*^9},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"25796c2d-192f-4b86-a8bf-227607c309df"],

Cell["\<\
Example: the first few coefficient, here {a,b} means coefficient of x^a*y^b. \
\>", "Text",
 CellChangeTimes->{{3.915665456470044*^9, 3.9156654649692135`*^9}, {
  3.9157900637695637`*^9, 3.9157900671080227`*^9}, {3.9159199921813602`*^9, 
  3.9159199934345903`*^9}, {3.915920055070966*^9, 3.9159200697578344`*^9}, {
  3.9159202988643417`*^9, 
  3.9159203017206345`*^9}},ExpressionUUID->"f0f2940d-0ba4-47b9-99e6-\
09816abb049d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientRules", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"y", "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "x"}], "-", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "x", " ", "y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
                RowBox[{"Cot", "[", 
                 RowBox[{"\[Pi]", " ", "y"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
             RowBox[{"Tan", "[", 
              RowBox[{"\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "0", ",", "7"}], "}"}]}], "]"}], "*", 
         RowBox[{"FunctionExpand", "[", 
          RowBox[{"Exp", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"LogGamma", "[", 
               RowBox[{"1", "+", "x", "+", "y"}], "]"}], "-", 
              RowBox[{"2", 
               RowBox[{"LogGamma", "[", 
                RowBox[{"1", "+", "x"}], "]"}]}], "-", 
              RowBox[{"LogGamma", "[", 
               RowBox[{"1", "-", "x", "+", "y"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "7"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"y", ",", "0", ",", "8"}], "}"}]}], "]"}], "]"}], 
          "]"}]}]}], ")"}]}], "//", "Normal"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.915666593020335*^9, 3.9156666358871884`*^9}, {
  3.9156666703826404`*^9, 3.9156666964499063`*^9}, {3.915666747831188*^9, 
  3.9156668700634227`*^9}, {3.915667286099685*^9, 3.915667289956676*^9}, {
  3.915667370343229*^9, 3.915667374076847*^9}, {3.9156762856492963`*^9, 
  3.915676291297099*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f72c4203-a4f4-4d70-ac60-a98118ecf3e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox["\[Pi]", "10"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "62370"]}], "-", 
     RowBox[{
      FractionBox["1", "300"], " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["8", "189"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{
      FractionBox["7", "15"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
     RowBox[{"132", " ", 
      RowBox[{"Zeta", "[", "13", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "8"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "1350"]}], "-", 
     RowBox[{
      FractionBox["2", "189"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "10"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"4", " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"25729", " ", 
       SuperscriptBox["\[Pi]", "12"]}], "619164000"], "+", 
     RowBox[{
      FractionBox["1", "189"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["2", "15"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{"26", " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
     RowBox[{"28", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["\[Pi]", "10"]}], "124740"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[Pi]", "8"], "2700"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "5400"]}], "-", 
     RowBox[{
      FractionBox["1", "63"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
     RowBox[{"42", " ", 
      RowBox[{"Zeta", "[", "11", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "189"]}], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "15"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{"14", " ", 
      RowBox[{"Zeta", "[", "9", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"3", " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["\[Pi]", "10"]}], "124740"], "+", 
     RowBox[{
      FractionBox["1", "30"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "8"]}], "10800"], "-", 
     RowBox[{"4", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[Pi]", "6"], "378"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "189"]}], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
     RowBox[{
      FractionBox["1", "30"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     FractionBox[
      RowBox[{"28", " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "30"]}], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Pi]", "8"], "2700"], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Pi]", "6"], "378"], "-", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[Pi]", "4"], "60"]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "7"}], "}"}], "\[Rule]", 
    RowBox[{"Zeta", "[", "7", "]"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "5"}], "}"}], "\[Rule]", 
    RowBox[{"Zeta", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "3"}], "}"}], "\[Rule]", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9156666007390156`*^9, 3.915666632644925*^9}, {
   3.9156666672586975`*^9, 3.915666682894376*^9}, {3.9156667489516864`*^9, 
   3.915666802227096*^9}, {3.915666849927842*^9, 3.915666872635518*^9}, 
   3.9156672913982954`*^9, 3.91566737632236*^9, 3.9156762928829036`*^9, 
   3.920355971468932*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5af4aa42-b0af-47d7-a8e1-404d9419628a"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"723876d0-9195-4d7b-9177-accdc58f4675"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"Section", " ", "3.2"}], ":", 
    RowBox[{"Example", 
     FormBox[
      RowBox[{"\[Zeta]", "(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"{", "2", "}"}], "n"], ",", "3", ",", 
        SuperscriptBox[
         RowBox[{"{", "2", "}"}], "m"]}], ")"}],
      TraditionalForm]}]}], ")"}], 
  TraditionalForm]],ExpressionUUID->"5a69d5bb-efe3-4a4e-b116-d4a7e84d073c"]], \
"Subsection",
 CellChangeTimes->{{3.915661935312637*^9, 3.915661949877641*^9}, {
  3.920356261992297*^9, 3.920356261992319*^9}, {3.921325570880836*^9, 
  3.921325573095821*^9}},ExpressionUUID->"81a898d1-5bc9-48d2-bd75-\
05b7d47192aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"l", "^", "3"}]}], " ", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", " ", "-", " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "/", 
        RowBox[{"n", "^", "2"}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", 
        RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}], " ", "*", " ", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", " ", "-", " ", 
       RowBox[{
        RowBox[{"y", "^", "2"}], "/", 
        RowBox[{"n", "^", "2"}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", 
        RowBox[{"l", "+", "1"}], ",", " ", "Infinity"}], "}"}]}], "]"}]}], 
   ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.920360169298202*^9, 3.920360195130772*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"97dd8c27-e6df-47aa-82cf-a6c1c28d7573"],

Cell[BoxData[
 FractionBox[
  RowBox[{"HypergeometricPFQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"1", "-", "x"}], ",", 
      RowBox[{"1", "+", "x"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"2", "-", "y"}], ",", 
      RowBox[{"2", "+", "y"}]}], "}"}], ",", "1"}], "]"}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "-", "y"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", "y"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.920360199667891*^9, 3.920361074091929*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"617ee7b6-c570-448d-a724-6add2d626577"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", 
     RowBox[{"x", "-", "y"}]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"x", "+", "y"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9203610743681297`*^9, 3.920361085620648*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"1b1bb1e1-6ed0-4b85-99bd-58341c106847"],

Cell[BoxData[
 FractionBox[
  RowBox[{"HypergeometricPFQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"1", "+", "x", "-", "y"}], ",", 
      RowBox[{"1", "-", "x", "+", "y"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"2", "-", "x", "-", "y"}], ",", 
      RowBox[{"2", "+", "x", "+", "y"}]}], "}"}], ",", "1"}], "]"}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "-", "x", "-", "y"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", "x", "+", "y"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.920361085991213*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"c3f3f809-8bab-4f01-86b9-45e048adc425"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"2", " ", "x", " ", "y"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}], "*", 
     FractionBox[
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{"1", ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "-", "x", "+", "y"}], ",", "m"}], "]"}]}], 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{"2", ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "-", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "+", "x", "+", "y"}], ",", "m"}], "]"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9203815421993437`*^9, 3.920381543483902*^9}},
 CellLabel->
  "In[675]:=",ExpressionUUID->"8d28688c-d115-4a51-b650-464bc09171f1"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", "2"]}], ")"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"1", "+", "x", "-", "y"}], ",", 
       RowBox[{"1", "-", "x", "+", "y"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"2", "-", "x", "-", "y"}], ",", 
       RowBox[{"2", "+", "x", "+", "y"}]}], "}"}], ",", "1"}], "]"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["x", "2"], "+", 
   RowBox[{"2", " ", "x", " ", "y"}], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{{3.920381540178072*^9, 3.920381543754397*^9}, {
  3.920384260325653*^9, 3.9203842701411047`*^9}},
 CellLabel->
  "Out[675]=",ExpressionUUID->"e519f3f4-a66c-4191-b37c-44524acd6a4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", 
  RowBox[{"x", "\[Rule]", 
   RowBox[{"-", "y"}]}]}]], "Input",
 CellChangeTimes->{{3.9203842610076723`*^9, 3.920384269428705*^9}},
 CellLabel->
  "In[676]:=",ExpressionUUID->"0c79b905-3a5c-4d23-bf1c-ce034e599cdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  SuperscriptBox["y", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["y", "2"]}], ")"}], " ", 
  RowBox[{"HypergeometricPFQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "y"}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "y"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.920384263953512*^9, 3.9203842703209133`*^9}},
 CellLabel->
  "Out[676]=",ExpressionUUID->"853520b0-ab6c-4a35-8fb0-ad3cf0b8857e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ann", " ", "=", " ", 
  RowBox[{"Annihilator", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"2", " ", "x", " ", "y"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{"1", ",", "m"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "x", "+", "y"}], ",", "m"}], "]"}]}], 
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{"2", ",", "m"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", "-", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"2", "+", "x", "+", "y"}], ",", "m"}], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], ",", 
    RowBox[{"S", "[", "x", "]"}], ",", 
    RowBox[{"Inhomogeneous", "->", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9159145471069145`*^9, 3.915914607640061*^9}, {
  3.9203562643078957`*^9, 3.9203562648114862`*^9}, {3.920360644826798*^9, 
  3.920360672474511*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"df3a9d08-b491-4c11-9317-b0063a92b106"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["S", "x"], "-", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "x"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "5"]}], "+", "y", "+", 
          RowBox[{"4", " ", "x", " ", "y"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x", "2"], " ", "y"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["x", "3"], " ", "y"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "4"], " ", "y"}], "+", 
          RowBox[{"5", " ", "x", " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          SuperscriptBox["y", "3"], "-", 
          RowBox[{"8", " ", "x", " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["y", "3"]}]}], ")"}]}], 
       RowBox[{"4", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"2", " ", "x", " ", "y"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}]]}], "+", 
     RowBox[{"Hold", "[", 
      RowBox[{
       UnderscriptBox["\[Limit]", 
        RowBox[{"m", "\[Rule]", "\[Infinity]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "3"]}], "+", 
            SuperscriptBox["m", "4"], "-", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"7", " ", "m", " ", "x"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["m", "2"], " ", "x"}], "-", 
            RowBox[{
             SuperscriptBox["m", "3"], " ", "x"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"19", " ", "m", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["x", "3"]}], "-", 
            RowBox[{"21", " ", "m", " ", 
             SuperscriptBox["x", "3"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "4"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "5"]}], "+", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox["x", "5"]}], "+", "y", "+", 
            RowBox[{"3", " ", "m", " ", "y"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "2"], " ", "y"}], "+", 
            RowBox[{
             SuperscriptBox["m", "3"], " ", "y"}], "+", 
            RowBox[{"4", " ", "x", " ", "y"}], "+", 
            RowBox[{"8", " ", "m", " ", "x", " ", "y"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "2"], " ", "x", " ", "y"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "3"], " ", "x", " ", "y"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["x", "2"], " ", "y"}], "+", 
            RowBox[{"5", " ", "m", " ", 
             SuperscriptBox["x", "2"], " ", "y"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "y"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["x", "3"], " ", "y"}], "+", 
            RowBox[{"16", " ", "m", " ", 
             SuperscriptBox["x", "3"], " ", "y"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "4"], " ", "y"}], "+", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox["x", "4"], " ", "y"}], "-", 
            RowBox[{"m", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"5", " ", "x", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"9", " ", "m", " ", "x", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "x", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "-", 
            RowBox[{"m", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"8", " ", "x", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"8", " ", "m", " ", "x", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"1", ",", "m"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "x", "+", "y"}], ",", "m"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "x"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "m"}], "+", "x", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", "x", " ", "y"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"2", ",", "m"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", "-", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", "+", "x", "+", "y"}], ",", "m"}], "]"}]}], ")"}]}]}],
       "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.915914608363107*^9, 3.9203562668396397`*^9, {3.920360645498129*^9, 
   3.9203606776423683`*^9}, 3.920361021843492*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"1b9cf571-2d66-42a5-92cb-3949ceb13e3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hom", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ann", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "ReleaseHold"}], "//", 
   "FunctionExpand"}]}]], "Input",
 CellChangeTimes->{{3.92034712787789*^9, 3.920347151553678*^9}, {
  3.9203484770975513`*^9, 3.9203484777925386`*^9}, {3.9203485260969477`*^9, 
  3.920348663365082*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"da572e84-34f1-4aef-a986-8cb7960469b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "y"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "x"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "5"]}], "+", "y", "+", 
       RowBox[{"4", " ", "x", " ", "y"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "3"], " ", "y"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "4"], " ", "y"}], "+", 
       RowBox[{"5", " ", "x", " ", 
        SuperscriptBox["y", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "2"]}], "-", 
       SuperscriptBox["y", "3"], "-", 
       RowBox[{"8", " ", "x", " ", 
        SuperscriptBox["y", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "3"]}]}], ")"}]}], 
    RowBox[{"4", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       SuperscriptBox["y", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"2", " ", "x", " ", "y"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", "2"]}], ")"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}], 
   RowBox[{"4", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.915914710427569*^9, 3.9203562770546227`*^9, 
  3.920360657037857*^9, 3.92036068970634*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"6a28e67d-e8d3-4f37-bc26-0dedde9d5011"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hom", " ", "-", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y", "^", "2"}], "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", "x"}]], "+", 
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"x", "+", "y"}]], "+", 
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"1", "+", "x", "+", "y"}]], "+", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "x"}]}]], " ", "+", " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], 
        RowBox[{"4", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}]}]]}], ")"}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.920348645814253*^9, 3.92034865694886*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"ab7c2672-a531-4cb9-ae4b-616050fe0d4f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.920356280081386*^9, 3.9203606610474567`*^9, 
  3.920360691285418*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"c12fa9a7-4bf1-4652-8fa3-d45d47b596be"]
}, Open  ]],

Cell["So f(x,y) satisfies the recurrence", "Text",
 CellChangeTimes->{{3.9159150100000753`*^9, 3.915915029915349*^9}, {
  3.9159150847992344`*^9, 
  3.9159150908318415`*^9}},ExpressionUUID->"1bc560be-0ce3-4f13-ba9a-\
dfc66379e416"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y", "^", "2"}], "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", "x"}]], "+", 
        FractionBox[
         RowBox[{"-", "1"}], 
         RowBox[{"x", "+", "y"}]], "+", 
        FractionBox[
         RowBox[{"-", "1"}], 
         RowBox[{"1", "+", "x", "+", "y"}]], "+", 
        FractionBox["1", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}]}]]}], ")"}], " ", "+", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"Csc", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], 
       RowBox[{"4", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}]}]]}], ")"}]}], "-", 
   RowBox[{"f", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"1", "+", "x"}], ",", "y"}], "]"}]}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.915915095283777*^9, 3.915915096906629*^9}, 
   3.920356291717648*^9, {3.920358380758553*^9, 
   3.920358384446681*^9}},ExpressionUUID->"97cb57db-d846-41a2-b173-\
14b47b4359bc"],

Cell["\<\
We can check directly that the following combinations satisfies this \
recurrence\
\>", "Text",
 CellChangeTimes->{{3.9159150100000753`*^9, 3.915915029915349*^9}, {
  3.9203583500938*^9, 3.920358377406026*^9}, {3.920384044853998*^9, 
  3.9203840492505007`*^9}},ExpressionUUID->"d088338c-a8a5-4e8f-91ff-\
d18b23009f38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", " ", "=", " ", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}], " ", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"2", "  ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", "x", "+", "y"}]}], "]"}]}], " ", "-", "  ", 
             RowBox[{
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"x", "+", "y"}], ")"}]}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", 
                RowBox[{"(", " ", 
                 RowBox[{"x", "+", " ", "y"}], ")"}]}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "x"}]}]}], "]"}], "+", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "y"}]}]}], "]"}]}], ")"}]}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", "-", " ", 
             RowBox[{
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"x", "+", "y"}], ")"}]}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"x", "-", "y"}], ")"}]}], "]"}], "  ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", "x"}]}], "]"}], "-", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "x"}]}]}], "]"}], "-", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", "y"}]}], "]"}], "+", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "y"}]}]}], "]"}]}], " ", ")"}]}]}], 
            "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "+", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], 
            RowBox[{"4", " ", "x", " ", "y", " "}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x", "-", "y"}], ")"}], "^", "2"}], 
               RowBox[{"(", 
                RowBox[{"x", "+", "y"}], ")"}]]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "y"}], ")"}], "  ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], ")"}]}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y", "^", "2"}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", "x"}]], "+", 
           FractionBox[
            RowBox[{"-", "1"}], 
            RowBox[{"x", "+", "y"}]], "+", 
           FractionBox[
            RowBox[{"-", "1"}], 
            RowBox[{"1", "+", "x", "+", "y"}]], "+", 
           FractionBox["1", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
           FractionBox["1", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "x"}]}]]}], ")"}], " ", "+", " ", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{
            RowBox[{"Csc", "[", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "x"}]}], ")"}]}]]}], ")"}]}], "-", 
      RowBox[{"f", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "x"}], ",", "y"}], "]"}]}]}], "\[IndentingNewLine]",
     "]"}], "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9203839997480583`*^9, 3.920384034372624*^9}, {
  3.9203854702938347`*^9, 3.9203854833407307`*^9}, {3.920385783781411*^9, 
  3.9203857857356863`*^9}, {3.920386010859707*^9, 3.920386029989223*^9}},
 CellLabel->
  "In[703]:=",ExpressionUUID->"43883ef3-0d73-40ee-8513-e4ae6d27c921"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.920384034979253*^9, 3.920384050411481*^9}, 
   3.920385483961293*^9, 3.920386134915571*^9},
 CellLabel->
  "Out[703]=",ExpressionUUID->"612df315-8bc2-44d6-afe2-643560ff8702"]
}, Open  ]],

Cell["\<\
Therefore, the general solution of above recurrence is given by the sum of \
the solutions to each part, plus a constant of the form c(x,y), with c(x+1,y) \
= c(x,y)\
\>", "Text",
 CellChangeTimes->{{3.9159150100000753`*^9, 3.915915029915349*^9}, {
  3.920358389030531*^9, 
  3.920358423262416*^9}},ExpressionUUID->"9700b7f9-6d40-4522-99f0-\
9546992727eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tentativesol", " ", "=", " ", 
   RowBox[{
    RowBox[{"C", "[", "1", "]"}], " ", "+", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"2", "  ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "x", "+", "y"}]}], "]"}]}], " ", "-", "  ", 
         RowBox[{
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", 
            RowBox[{"(", " ", 
             RowBox[{"x", "+", " ", "y"}], ")"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "x"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "y"}]}]}], "]"}]}], ")"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "-", " ", 
         RowBox[{
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}]}], "]"}], "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "x"}]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "x"}]}]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "y"}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "y"}]}]}], "]"}]}], " ", ")"}]}]}], 
        "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"y", "^", "2"}]}], ")"}], 
        RowBox[{"4", " ", "x", " ", "y", " "}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "-", "y"}], ")"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], "  ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9203590175037823`*^9, 3.920359038258951*^9}, {
   3.920359110805622*^9, 3.920359114579743*^9}, {3.920361138154258*^9, 
   3.920361182495306*^9}, {3.920361531933807*^9, 3.92036153599137*^9}, {
   3.920375629108375*^9, 3.920375662785954*^9}, 3.920376081156995*^9, {
   3.92038405939616*^9, 3.9203840750931063`*^9}, {3.920385492431905*^9, 
   3.920385495188121*^9}, {3.920385789193089*^9, 3.9203857928745613`*^9}, 
   3.920386037373374*^9},
 CellLabel->
  "In[704]:=",ExpressionUUID->"b51bc797-c7ab-4399-a0fa-ec09db026d71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"tentativesol", ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "y"}], ",", " ", 
     RowBox[{"-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920384089702573*^9, 3.920384131028695*^9}},
 CellLabel->
  "In[705]:=",ExpressionUUID->"2adc6978-efdc-4c99-a244-7b063f8240fd"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    RowBox[{"x", "+", "y"}], "]"}], "0"],
  SeriesData[$CellContext`x, -$CellContext`y, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9203840984319353`*^9, 3.920384132004537*^9}, 
   3.9203854968424473`*^9, 3.920385794252592*^9, 3.920386137146039*^9},
 CellLabel->
  "Out[705]=",ExpressionUUID->"5ea12001-23c0-47c1-9f04-ab9cb2d7582e"]
}, Open  ]],

Cell["\<\
This solution is analytic at x = -y, as is f(x,y).  By periodicity and growth \
conditions, c(x,y) = c(y) is independent of x.  And we find c(x,y) = c(0,y) = \
f(0,y) - g(0,y) = 0\
\>", "Text",
 CellChangeTimes->{{3.9159150100000753`*^9, 3.915915029915349*^9}, {
  3.91591852404707*^9, 3.9159185369864073`*^9}, {3.9159191432601357`*^9, 
  3.9159192031622615`*^9}, {3.9203841637453623`*^9, 3.9203841789136257`*^9}, {
  3.920384291514511*^9, 3.9203843361558323`*^9}, {3.920384486955237*^9, 
  3.920384504780694*^9}},ExpressionUUID->"639ee4f4-2b69-4406-a6ad-\
a9e082f63999"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", " ", "=", " ", "0"}], "}"}], ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"2", " ", "x", " ", "y"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}], "*", 
          FractionBox[
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{"1", ",", "m"}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"1", "+", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"1", "-", "x", "+", "y"}], ",", "m"}], "]"}]}], 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{"2", ",", "m"}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"2", "-", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"2", "+", "x", "+", "y"}], ",", "m"}], "]"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], " ", 
      "]"}], " ", "-", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{"tentativesol", ",", " ", 
       RowBox[{"x", "\[Rule]", "0"}]}], "]"}]}], " ", "\[Equal]", " ", "0"}], 
   "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9203843395469227`*^9, 3.920384404469645*^9}, {
  3.920386152898601*^9, 3.920386153729306*^9}},
 CellLabel->
  "In[707]:=",ExpressionUUID->"10b6819e-ba4d-4907-8ea4-bc369804b6df"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"1"},
   "C"], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.920384404949548*^9, 3.920385499382104*^9, 3.9203857965976*^9, {
   3.920386139321018*^9, 3.920386154447256*^9}},
 CellLabel->
  "Out[707]=",ExpressionUUID->"d2b67da8-e452-4182-8d82-52753a6d6268"]
}, Open  ]],

Cell["Note f(0,y) is the following", "Text",
 CellChangeTimes->{{3.9055177059354143`*^9, 3.905517756841156*^9}, {
  3.9055177925251894`*^9, 3.905517793895746*^9}, {3.9159344153351154`*^9, 
  3.9159344181967583`*^9}, {3.9203849677249823`*^9, 
  3.920384974948044*^9}},ExpressionUUID->"02fe53b3-3cef-4a84-adb2-\
9ed16e77484d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", " ", "=", " ", "0"}], "}"}], ",", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"2", " ", "x", " ", "y"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}]}], "*", 
           FractionBox[
            RowBox[{
             RowBox[{"Pochhammer", "[", 
              RowBox[{"1", ",", "m"}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"1", "+", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"1", "-", "x", "+", "y"}], ",", "m"}], "]"}]}], 
            RowBox[{
             RowBox[{"Pochhammer", "[", 
              RowBox[{"2", ",", "m"}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"2", "-", "x", "-", "y"}], ",", "m"}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"2", "+", "x", "+", "y"}], ",", "m"}], "]"}]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], " ", 
       "]"}], "//", "FunctionExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "-", "y"}]}], "]"}], " ", ":>", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Cot", "[", 
        RowBox[{"\[Pi]", " ", "y"}], "]"}]}], " ", "+", "  ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "y"}]}], "]"}]}], ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.920384869555805*^9, 3.920384882988613*^9}, {
  3.920384924120837*^9, 3.9203849352485456`*^9}},
 CellLabel->
  "In[690]:=",ExpressionUUID->"80ac0941-a59c-491b-9b41-fedefaf4cbff"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["y", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "EulerGamma"}], "-", 
    FractionBox["1", "y"], "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "y"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "y"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9203848422281637`*^9, {3.920384873390163*^9, 3.920384883326559*^9}, {
   3.920384931444042*^9, 3.920384935665577*^9}},
 CellLabel->
  "Out[690]=",ExpressionUUID->"3a42eb28-7e2f-4fd8-b209-eb54820602d7"]
}, Open  ]],

Cell["Result: f(x,y) equals", "Text",
 CellChangeTimes->{{3.9055177059354143`*^9, 3.905517756841156*^9}, {
  3.9055177925251894`*^9, 3.905517793895746*^9}, {3.9159344153351154`*^9, 
  3.9159344181967583`*^9}},ExpressionUUID->"caffd9bc-ace6-4ee6-84da-\
cdbb87bc1a03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tentativesol", "/.", 
  RowBox[{
   RowBox[{"C", "[", "1", "]"}], "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.920384520915368*^9, 3.920384523484166*^9}},
 CellLabel->
  "In[682]:=",ExpressionUUID->"7ffdb8cd-692f-40af-99a6-404d2fefc9ef"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], "2"], 
       RowBox[{"x", "+", "y"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "x"}], "+", "y"}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", "x", " ", "y"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "x"}]}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "x", "+", "y"}]}], "]"}]}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "y"}]}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "+", "x"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "x"}]}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "+", "y"}]}], "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "y"}]}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.920384523811802*^9},
 CellLabel->
  "Out[682]=",ExpressionUUID->"a7b33220-ecab-4e97-82fd-f12eacadb2bf"]
}, Open  ]],

Cell["\<\
And then the MZV generating series in the form h(x-y,x+y)  is given by \
\>", "Text",
 CellChangeTimes->{{3.9055177059354143`*^9, 3.905517756841156*^9}, {
  3.9055177925251894`*^9, 3.905517793895746*^9}, {3.9159344153351154`*^9, 
  3.9159344181967583`*^9}, {3.920384544115869*^9, 3.920384547782297*^9}, {
  3.920385802061961*^9, 3.920385807110037*^9}, {3.920386377895769*^9, 
  3.920386382984673*^9}, {3.920386560904909*^9, 
  3.920386561888916*^9}},ExpressionUUID->"4e455250-4f4c-4f42-87c7-\
45182a383ed7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", "x", "-", "y"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "x", "+", "y"}], "]"}]}]], 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}], "^", "2"}], " ", "-", " ", "1"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}]], 
   RowBox[{"f", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], " ", "=", " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}]}], "]"}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]]}], " ", 
   RowBox[{"f", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920386292195149*^9, 3.92038637175489*^9}, {
  3.920386440024253*^9, 
  3.92038644284243*^9}},ExpressionUUID->"ecdfcb5c-9622-4e0d-a3a8-\
e2747b14fa9c"],

Cell["\<\
Then on setting (x,y) -> (x/2 + y/2, -x/2 + y/2), we obtain h(x,y) exactly as \
follows\
\>", "Text",
 CellChangeTimes->{{3.9055177059354143`*^9, 3.905517756841156*^9}, {
  3.9055177925251894`*^9, 3.905517793895746*^9}, {3.9159344153351154`*^9, 
  3.9159344181967583`*^9}, {3.920384544115869*^9, 3.920384547782297*^9}, {
  3.920385802061961*^9, 3.920385807110037*^9}, {3.920386377895769*^9, 
  3.920386382984673*^9}, {3.920386560904909*^9, 3.920386561888916*^9}, {
  3.920386816665142*^9, 
  3.920386840265923*^9}},ExpressionUUID->"c1797151-6490-43e6-b1b4-\
22c3cc75ae46"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "y"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "x"}], "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "y"}], "]"}]}]}], 
   RowBox[{"\[Pi]", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], " ", 
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x", "+", "y"}], ")"}]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["x", "2"], "  ", "y"}]], 
   RowBox[{"(", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "-", "x", "+", "y"}]}], "]"}]}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "x", "+", "y"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", "y"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "y"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", "x", "+", "y"}]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "x", "+", "y"}]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", 
            FractionBox["x", "2"], "+", 
            FractionBox["y", "2"]}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", 
            FractionBox["x", "2"], "+", 
            FractionBox["y", "2"]}]}], "]"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}]}]}], ")"}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "y"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9054948917382402`*^9, 3.905494895928534*^9}, {
   3.9055177701262693`*^9, 3.90551778114085*^9}, {3.915919228555197*^9, 
   3.915919232283176*^9}, {3.915934412820505*^9, 3.9159344202301445`*^9}, 
   3.9203594441440363`*^9, {3.920386461013323*^9, 3.920386466624873*^9}, 
   3.920386803519555*^9, {3.9203898396234407`*^9, 3.920389881671743*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"229efacc-ea19-4d1c-987c-5216b2dc3128"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"d6cee0d2-549b-4c5a-81de-23eae3af7f66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Section 3.3: Example ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"{", "2", "}"}], "n"], ",", "3", ",", 
     SuperscriptBox[
      RowBox[{"{", "2", "}"}], "m"]}], ")"}], TraditionalForm]],
  ExpressionUUID->"06f431c0-7acc-4152-9a52-7fb7bd538dec"]
}], "Subsection",
 CellChangeTimes->{{3.915661935312637*^9, 3.915661949877641*^9}, {
  3.9157901004661245`*^9, 3.9157901004661245`*^9}, {3.920362428301757*^9, 
  3.9203624458313932`*^9}},ExpressionUUID->"37c7ebca-2b71-44c9-a0e0-\
b8ea896a85cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"1", "/", "2"}]}], ")"}], "^", "3"}]], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"x", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}]]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "0", ",", " ", 
        RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", " ", "-", " ", 
       FractionBox[
        RowBox[{"y", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}]]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", 
        RowBox[{"l", "+", "1"}], ",", " ", "Infinity"}], "}"}]}], "]"}]}], "//",
    "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.920362450210751*^9, 3.9203624844940767`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"32a6d96f-2a3b-4786-8cdc-b5476c9e02a0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l", "-", "x"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l", "+", "x"}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "l"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "l", "-", "y"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "l", "+", "y"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.920362475002396*^9, 3.920362484920598*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"57633a78-3144-461b-84d6-fb6f1202462a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", 
     RowBox[{"x", "-", "y"}]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"x", "+", "y"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.920362492883873*^9, 3.920362498171488*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"24b3fd49-71dc-4e00-bd06-f8878d42121a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"x", "-", "y"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l", "+", "x", "-", "y"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l", "-", "x", "+", "y"}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "l"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "l", "-", "x", "-", "y"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "l", "+", "x", "+", "y"}], 
    "]"}]}]]], "Output",
 CellChangeTimes->{3.920362498521891*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"64d3a285-c015-427e-ac7c-2ddba604ec54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ann", " ", "=", " ", 
  RowBox[{"Annihilator", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "l", "+", "x", "-", "y"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "l", "-", "x", "+", "y"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "l", "-", "x", "-", "y"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "l", "+", "x", "+", "y"}], "]"}]}]], 
      ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"S", "[", "x", "]"}], "}"}], ",", 
    RowBox[{"Inhomogeneous", "->", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9156848104536824`*^9, 3.9156848207608824`*^9}, {
   3.915684864970455*^9, 3.9156848802748656`*^9}, 3.91578589699133*^9, 
   3.9157860078774657`*^9, {3.920362507538342*^9, 3.920362516352879*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"ca40ddb6-a9fe-494c-ae6e-7ecf550d283e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "x"}], "-", 
       SuperscriptBox["x", "2"], "+", 
       SuperscriptBox["y", "2"]}], ")", 
      SubscriptBox["S", "x"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "2"]}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"10", " ", "x"}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"2", " ", "y"}], "+", 
          RowBox[{"24", " ", "x", " ", "y"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["x", "2"], " ", "y"}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["x", "3"], " ", "y"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["x", "4"], " ", "y"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"24", " ", "x", " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"64", " ", "x", " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["y", "3"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "x", "-", "y"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "x", "+", "y"}], "]"}]}], 
       RowBox[{"16", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}], "-", 
          RowBox[{"2", " ", "y"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", "x", "-", "y"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "x", "+", "y"}], "]"}]}]]}], "+", 
     RowBox[{"Hold", "[", 
      RowBox[{
       UnderscriptBox["\[Limit]", 
        RowBox[{"l", "\[Rule]", "\[Infinity]"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"4", " ", "l"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "4"]}], "-", 
            RowBox[{"10", " ", "x"}], "-", 
            RowBox[{"44", " ", "l", " ", "x"}], "-", 
            RowBox[{"56", " ", 
             SuperscriptBox["l", "2"], " ", "x"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "3"], " ", "x"}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"128", " ", "l", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"176", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["x", "3"]}], "-", 
            RowBox[{"80", " ", "l", " ", 
             SuperscriptBox["x", "3"]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"128", " ", "l", " ", 
             SuperscriptBox["x", "4"]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["x", "5"]}], "+", 
            RowBox[{"128", " ", "l", " ", 
             SuperscriptBox["x", "5"]}], "+", 
            RowBox[{"2", " ", "y"}], "+", 
            RowBox[{"12", " ", "l", " ", "y"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["l", "2"], " ", "y"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "3"], " ", "y"}], "+", 
            RowBox[{"24", " ", "x", " ", "y"}], "+", 
            RowBox[{"48", " ", "l", " ", "x", " ", "y"}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["l", "2"], " ", "x", " ", "y"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["l", "3"], " ", "x", " ", "y"}], "+", 
            RowBox[{"88", " ", 
             SuperscriptBox["x", "2"], " ", "y"}], "+", 
            RowBox[{"144", " ", "l", " ", 
             SuperscriptBox["x", "2"], " ", "y"}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["x", "2"], " ", "y"}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["x", "3"], " ", "y"}], "+", 
            RowBox[{"256", " ", "l", " ", 
             SuperscriptBox["x", "3"], " ", "y"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["x", "4"], " ", "y"}], "+", 
            RowBox[{"128", " ", "l", " ", 
             SuperscriptBox["x", "4"], " ", "y"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"24", " ", "x", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"80", " ", "l", " ", "x", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["l", "2"], " ", "x", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"128", " ", "l", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"16", " ", "l", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"64", " ", "x", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"128", " ", "l", " ", "x", " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "3"]}], "-", 
            RowBox[{"128", " ", "l", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "3"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "l", "+", "x", "-", "y"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "l", "-", "x", "+", "y"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "x"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "l"}], "+", 
            RowBox[{"2", " ", "x"}], "-", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "l", "-", "x", "-", "y"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "l", "+", "x", "+", "y"}], "]"}]}], 
         ")"}]}]}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.91568488075257*^9, 3.9157858979664946`*^9, 3.915786009597679*^9, 
   3.9157901361052885`*^9, {3.920362509440854*^9, 3.92036251671801*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"124f624e-b937-4b0b-891d-9399dceb7b93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ann", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "ReleaseHold"}], "//", 
   "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.915790139032633*^9, {3.920362517179257*^9, 3.92036251837529*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"427bf0ac-06a4-4888-bb3b-68c76be1ddc2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"8", " ", "x"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}]}], 
  RowBox[{"4", " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "x"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.9157901453695893`*^9, 3.920362524279202*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"9afe95af-0f13-46d2-b3e9-33292aa13d1b"]
}, Open  ]],

Cell["So f(x,y) solves the following recurrence:", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 
  3.9157901989915066`*^9}},ExpressionUUID->"7457fda7-3d9c-4a13-b858-\
0968b586e0ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "x"}], "-", 
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"x", "+", "1"}], ",", "y"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"f", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"8", " ", "x"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}]}], 
    RowBox[{"4", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x"}]}], ")"}]}]]}], "==", "0"}]], "Input",
 CellChangeTimes->{{3.9157902020583944`*^9, 3.915790207799073*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"e359e5b5-7a23-4d71-9604-2b73a098a561"],

Cell["whose general solution is (with c(x+1,y) = c(x,y))", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902672843676`*^9}, {3.9159204526809683`*^9, 
  3.9159204678215733`*^9}},ExpressionUUID->"cef7ba65-d284-480d-992e-\
3fab45c4458d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"Cos", "[", 
     RowBox[{"Pi", "*", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}]}], "]"}], 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       SuperscriptBox["y", "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "c"}], "  ", "+", " ", 
     RowBox[{"x", "^", 
      RowBox[{"-", "1"}]}], "+", "3", " ", "+", 
     RowBox[{"4", "  ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "x"}], "]"}]}], "-", 
     RowBox[{"4", "  ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", " ", "x"}]}], "]"}]}]}], ")"}]}], "   ", "+", "  ", 
  RowBox[{
   FractionBox[
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}]}], "]"}], 
    RowBox[{"4", "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "-", 
       RowBox[{"y", "^", "2"}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"x", "^", 
       RowBox[{"-", "1"}]}]}], "+", "5", " ", "-", 
     RowBox[{"4", "  ", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.9157902530454435`*^9, {3.915920449850911*^9, 3.9159204508768854`*^9}, 
   3.920364247990139*^9, 3.920367430272697*^9},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"83287802-f23b-4813-87fb-3d25b84c949a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", " ", "=", " ", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Cos", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{"(", 
               RowBox[{"x", "-", "y"}], ")"}]}], "]"}], 
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "-", 
               SuperscriptBox["y", "2"]}], ")"}]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["y", "2"]}], ")"}], " ", "c"}], "  ", "+", " ", 
             RowBox[{"x", "^", 
              RowBox[{"-", "1"}]}], "+", "3", " ", "+", 
             RowBox[{"4", "  ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", "x"}], "]"}]}], "-", 
             RowBox[{"4", "  ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"2", " ", "x"}]}], "]"}]}]}], ")"}]}], "   ", "+", 
          "  ", 
          RowBox[{
           FractionBox[
            RowBox[{"Cos", "[", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"x", "+", "y"}], ")"}]}], "]"}], 
            RowBox[{"4", "  ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "^", "2"}], "-", 
               RowBox[{"y", "^", "2"}]}], ")"}]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"x", "^", 
               RowBox[{"-", "1"}]}]}], "+", "5", " ", "-", 
             RowBox[{"4", "  ", 
              RowBox[{"(", 
               RowBox[{"EulerGamma", "+", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "x"}], "-", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"f", "[", 
         RowBox[{
          RowBox[{"x", "+", "1"}], ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["x", "2"]}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"f", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "x"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}]}], 
        RowBox[{"4", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}]}]]}], ")"}]}], "]"}], "//", 
   "FunctionExpand"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.920363206198942*^9, 3.920363251706338*^9}, {
   3.920363494259986*^9, 3.920363501061119*^9}, {3.92036355999046*^9, 
   3.920363644584853*^9}, {3.9203637380597763`*^9, 3.92036376462531*^9}, 
   3.9203642533159447`*^9, {3.9203672349542217`*^9, 3.920367281638647*^9}, {
   3.9203673130546417`*^9, 3.920367419473638*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"472c0a1d-0f93-42f0-a9d5-991a957e2a62"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.920363645186466*^9, {3.9203637569318733`*^9, 3.9203637671313257`*^9}, 
   3.920364253877707*^9, 3.9203672462271338`*^9, 3.920367283113036*^9, 
   3.920367344956113*^9, {3.920367390530312*^9, 3.920367433885234*^9}},
 CellLabel->
  "Out[394]=",ExpressionUUID->"f8e61592-df79-4d1a-b0e2-0ca9d6bfd1e0"]
}, Open  ]],

Cell["\<\
Comparing locations of poles, we see c[x,y] = \
A[y]+B[y]*Tan[Pi(x-y)]+F[y]*Tan[Pi*x] with A(y), B(y), F(y) to-be-determined. \
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
   3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
   3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
   3.9157904416504807`*^9, 3.9157904509992332`*^9}, 3.9157907377458453`*^9, {
   3.915920485947938*^9, 3.9159204994591956`*^9}, {3.9203740798310204`*^9, 
   3.92037408238371*^9}},ExpressionUUID->"9ffdca78-b971-44c1-b8df-\
77f1072e1d90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tentativesol", " ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Cos", "[", 
       RowBox[{"Pi", "*", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "]"}], 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         SuperscriptBox["y", "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["y", "2"]}], ")"}], " ", "c"}], "  ", "+", " ", 
       RowBox[{"x", "^", 
        RowBox[{"-", "1"}]}], "+", "3", " ", "+", 
       RowBox[{"4", "  ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", "  ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", " ", "x"}]}], "]"}]}]}], ")"}]}], "   ", "+", "  ", 
    RowBox[{
     FractionBox[
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}]}], "]"}], 
      RowBox[{"4", "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "-", 
         RowBox[{"y", "^", "2"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", 
         RowBox[{"-", "1"}]}]}], "+", "5", " ", "-", 
       RowBox[{"4", "  ", 
        RowBox[{"(", 
         RowBox[{"EulerGamma", "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "/.", 
   RowBox[{"c", "->", 
    RowBox[{
     RowBox[{"A", "[", "y", "]"}], "+", 
     RowBox[{
      RowBox[{"B", "[", "y", "]"}], "*", 
      RowBox[{"Tan", "[", 
       RowBox[{"Pi", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"C1", "[", "y", "]"}], "*", 
      RowBox[{"Tan", "[", 
       RowBox[{"Pi", "*", "x"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.920364300360806*^9, 3.920364314387624*^9}, {
   3.920364411726985*^9, 3.920364414681437*^9}, 3.920367439573009*^9},
 CellLabel->
  "In[395]:=",ExpressionUUID->"11752065-f104-47ee-869e-40955b3947e3"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      FractionBox["1", "x"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "2"], "-", 
      SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      FractionBox["1", "x"], "+", 
      RowBox[{"4", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "x"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"A", "[", "y", "]"}], "+", 
         RowBox[{
          RowBox[{"C1", "[", "y", "]"}], " ", 
          RowBox[{"Tan", "[", 
           RowBox[{"\[Pi]", " ", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"B", "[", "y", "]"}], " ", 
          RowBox[{"Tan", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "2"], "-", 
      SuperscriptBox["y", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.9203643163720427`*^9, 3.920364416535946*^9, 
  3.9203674409496813`*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"b908d124-6d95-4735-bf9f-1af5a68053af"]
}, Open  ]],

Cell["\<\
We need 3 equations to determine them.  1st equation: the following term is 0 \
since f(x,y) is analytic at x=-y\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.9157904750659857`*^9}, {3.9157907390814676`*^9, 
  3.915790739677058*^9}},ExpressionUUID->"b0cd2917-31eb-4a61-b567-\
7017cb1b6606"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff1", " ", "=", " ", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"tentativesol", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "y"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.920364569546111*^9, 3.920364570524672*^9}, {
  3.920366065643155*^9, 3.92036608540491*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"13bf8119-e0dd-46db-a78e-0035dc6f3131"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", "+", 
      FractionBox["1", "y"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "y"}]}], "]"}]}], ")"}]}]}], 
     RowBox[{"8", " ", "y"}]]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "y"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       FractionBox["1", "y"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "y"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "y"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", "y", "]"}], "-", 
          RowBox[{
           RowBox[{"C1", "[", "y", "]"}], " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"\[Pi]", " ", "y"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"B", "[", "y", "]"}], " ", 
           RowBox[{"Tan", "[", 
            RowBox[{"2", " ", "\[Pi]", " ", "y"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"8", " ", "y"}]]}], 
  RowBox[{"x", "+", "y"}]]], "Output",
 CellChangeTimes->{
  3.920364366447768*^9, 3.920364425998592*^9, 3.920364571725727*^9, {
   3.920366067909079*^9, 3.920366085633947*^9}, 3.92036744440725*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"dff69137-75b4-493f-a852-3fe67cff3ccd"]
}, Open  ]],

Cell["\<\
2nd equation: the following term is 0 since f(x,y) is analytic at x=y\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
   3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
   3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
   3.9157904416504807`*^9, 3.9157904838913937`*^9}, 
   3.920364420318212*^9},ExpressionUUID->"6de51209-e6f1-4042-adba-\
6631f72cf7b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeff2", " ", "=", " ", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"tentativesol", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{
  3.915790436450927*^9, {3.920364372249716*^9, 3.920364373077528*^9}, {
   3.9203645736258097`*^9, 3.920364574421794*^9}, {3.920366031050372*^9, 
   3.9203660519786463`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"419c8d91-c9fa-4563-8ca8-88cb1c74271d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "y"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       FractionBox["1", "y"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"EulerGamma", "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", " ", "y"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"8", " ", "y"}]], "+", 
   FractionBox[
    RowBox[{"3", "+", 
     FractionBox["1", "y"], "+", 
     RowBox[{"4", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "y"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", " ", "y"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"A", "[", "y", "]"}], "+", 
        RowBox[{
         RowBox[{"C1", "[", "y", "]"}], " ", 
         RowBox[{"Tan", "[", 
          RowBox[{"\[Pi]", " ", "y"}], "]"}]}]}], ")"}]}]}], 
    RowBox[{"8", " ", "y"}]]}], 
  RowBox[{"x", "-", "y"}]]], "Output",
 CellChangeTimes->{
  3.915790436942988*^9, 3.920364376355015*^9, 3.920364427162642*^9, 
   3.92036457484753*^9, {3.920366034166575*^9, 3.920366052286893*^9}, 
   3.92036608692379*^9, 3.920367446297484*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"cc56f838-1e1e-45e4-9835-e175584cbdd5"]
}, Open  ]],

Cell["\<\
3rd equation: the following term is f(0,y), this can be calculated explicitly \
since the summand becomes a rational function\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.9157905342863083`*^9}, {3.920364501321437*^9, 
  3.920364504492674*^9}},ExpressionUUID->"4b091fca-8a05-4b0d-9e4c-\
b9f7bb485c9b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"tentativesol", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.920364377311645*^9, 3.9203643782458267`*^9}, {
  3.920364554875349*^9, 3.920364577470069*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"a495a045-3dc7-4377-b895-ba54f8b64000"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", "y"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"A", "[", "y", "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", "y"}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"A", "[", "y", "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", "y"}], "]"}]}], "+", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "y"}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"B", "[", "y", "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "y"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"B", "[", "y", "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "y"}], "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{
  3.9157905068458447`*^9, 3.920364378647143*^9, 3.920364428006181*^9, 
   3.920364578787665*^9, 3.920364948739008*^9, 3.920365702828924*^9, {
   3.9203660601934147`*^9, 3.920366089957975*^9}, 3.920367447082054*^9, {
   3.920371328382495*^9, 3.9203713565126257`*^9}},
 CellLabel->
  "Out[425]=",ExpressionUUID->"44c72fda-a3cf-423d-9afb-978c40501260"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff3", " ", "=", " ", 
   RowBox[{"%", " ", "-", " ", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", " ", "=", " ", "0"}], "}"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "l", "+", "x", "-", "y"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "l", "-", "x", "+", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "l", "-", "x", "-", "y"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "l", "+", "x", "+", "y"}], "]"}]}]], 
        ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920364538869179*^9, 3.92036458557162*^9}, {
  3.920364920132124*^9, 3.9203649472016497`*^9}, {3.920371323326509*^9, 
  3.920371355036541*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"0b512ab8-1c19-4a0b-a93d-3105b3d7c3e0"],

Cell["Solve and simplify the resulting A, B, C1 in a strategic way", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.9157905342863083`*^9}, {3.920364501321437*^9, 
  3.920364504492674*^9}, {3.9203740154243402`*^9, 
  3.92037404087965*^9}},ExpressionUUID->"5a573b56-c450-4872-a97f-\
ce99bf1a5e70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"soln", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeff1", " ", "\[Equal]", " ", "0"}], ",", " ", 
         RowBox[{"coeff2", " ", "\[Equal]", "0"}], ",", " ", 
         RowBox[{"coeff3", " ", "\[Equal]", " ", "0"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "[", "y", "]"}], ",", " ", 
         RowBox[{"B", "[", "y", "]"}], ",", " ", 
         RowBox[{"C1", "[", "y", "]"}]}], "}"}]}], "]"}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9203643854331627`*^9, 3.920364440740559*^9}, {
  3.9203657179232073`*^9, 3.9203657262562847`*^9}, {3.920366024378481*^9, 
  3.920366025415782*^9}, {3.920366101126843*^9, 3.920366128503199*^9}, {
  3.920366341355294*^9, 3.920366341736374*^9}, {3.920366672995913*^9, 
  3.9203666744487247`*^9}, {3.9203667414041567`*^9, 3.9203667418572893`*^9}, {
  3.920371342706705*^9, 3.920371344554905*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"4de5fe39-3fb0-4e32-9da1-30eefba90dda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"soln", " ", "=", " ", 
   RowBox[{
    RowBox[{"soln", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", " ", "x_"}], "]"}], "/;", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "\[Equal]", 
           RowBox[{
            RowBox[{"-", "2"}], "y"}]}], ")"}], "||", 
         RowBox[{"(", " ", 
          RowBox[{"x", "==", 
           RowBox[{"-", "y"}]}], ")"}]}], ")"}]}], ":>", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "x"]}], "-", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          RowBox[{"\[Pi]", " ", "x"}], "]"}]}], " ", "+", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"-", "x"}], "]"}]}], ")"}]}]}], "//", "TrigFactor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.920366130416095*^9, 3.920366174356639*^9}, {
   3.920366216787137*^9, 3.920366254360633*^9}, {3.9203662912641687`*^9, 
   3.920366296676215*^9}, {3.920366406460141*^9, 3.9203664668057537`*^9}, {
   3.920366497851869*^9, 3.9203664993690243`*^9}, 3.920366676179076*^9},
 CellLabel->
  "In[434]:=",ExpressionUUID->"38fa1b80-2349-43fe-82b4-5b50e98bbd37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"soln", " ", "=", " ", 
   RowBox[{"soln", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", " ", "x_"}], "]"}], "/;", 
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{"x", "\[Equal]", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", "y"}]}], ")"}], ")"}]}], ":>", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Pi]"}], " ", 
        RowBox[{"Cot", "[", 
         RowBox[{"\[Pi]", " ", "x"}], "]"}]}], " ", "+", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", "-", "x"}], "]"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920366478398569*^9, 3.920366490880814*^9}, {
   3.920366535830989*^9, 3.920366553955933*^9}, 3.920366677412443*^9},
 CellLabel->
  "In[435]:=",ExpressionUUID->"29057640-bd07-4503-9daa-4e1253c0f444"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soln", " ", "=", " ", 
  RowBox[{
   RowBox[{"soln", "/.", 
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", "2"], "+", "y"}]}], "]"}], " ", "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"-", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", " ", "y"}], "]"}]}], " ", "-", " ", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", "y"}]}], "]"}]}]}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9203665547658567`*^9, 3.920366555665167*^9}, {
  3.92036659310384*^9, 3.9203666208133297`*^9}, {3.920366661971648*^9, 
  3.9203666897560787`*^9}, {3.920366967451614*^9, 3.920366968167192*^9}, {
  3.920371527573741*^9, 3.920371553566802*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"b78f5396-61bc-4b73-ace7-71417a7f3c88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "y", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"3", " ", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"5", " ", "y"}], "-", 
         RowBox[{"4", " ", "EulerGamma", " ", "y"}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "y"}], "]"}]}], "+", 
      RowBox[{"4", " ", "y", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "y"}], "]"}]}], "-", 
      RowBox[{"8", " ", "y", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", "y"}], "]"}], "2"], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", "y"}]}], "]"}]}]}], 
     RowBox[{"4", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"B", "[", "y", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"5", " ", "y"}], "+", 
        RowBox[{"4", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", " ", "y"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "y"}], "]"}]}], 
     RowBox[{"4", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"C1", "[", "y", "]"}], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.920366690397421*^9, 3.9203667430116453`*^9, 3.9203669698682117`*^9, 
   3.9203674525661592`*^9, 3.9203713383321657`*^9, {3.920371532919407*^9, 
   3.920371553842846*^9}, 3.920371850037347*^9, 3.9203730982475777`*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"478e77b1-eb2a-420a-88d5-5e41a879517a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "y", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "y"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"5", " ", "y"}], "-", 
          RowBox[{"4", " ", "EulerGamma", " ", "y"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "y"}], "]"}]}], "+", 
       RowBox[{"4", " ", "y", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "y"}], "]"}]}], "-", 
       RowBox[{"8", " ", "y", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Pi]", " ", "y"}], "]"}], "2"], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", " ", "y"}]}], "]"}]}]}], 
      RowBox[{"4", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"B", "[", "y", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", " ", "y"}], "+", 
         RowBox[{"4", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", " ", "y"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "y"}], "]"}]}], 
      RowBox[{"4", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"C1", "[", "y", "]"}], "\[Rule]", "0"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{
  3.92036535483099*^9, {3.920366698648499*^9, 3.9203667354882917`*^9}, 
   3.9203740014430656`*^9},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"c7431f9d-0ac8-419e-8c4e-fa32e7991861"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tentativesol", "/.", "soln"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.920364743241831*^9, 3.920364751856681*^9}, {
  3.920366749193267*^9, 3.920366755551393*^9}, {3.9203668712256413`*^9, 
  3.92036689556073*^9}, {3.920366953874428*^9, 3.920366976344328*^9}, {
  3.92037406371599*^9, 
  3.920374071585281*^9}},ExpressionUUID->"b6028f8d-80c3-42cf-884b-\
2eba2080b992"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{"x", "+", "y"}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "x", " ", "y", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}]}], "]"}], " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", "y", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Pi]", " ", "y"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "y"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", " ", "y"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x"}], "+", "y", "-", 
       RowBox[{"2", " ", "x", " ", "y", " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "y"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "y"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.92036688356699*^9, 3.9203668958024693`*^9}, {
   3.920366954179618*^9, 3.920366977830091*^9}, 3.920367460106966*^9, 
   3.920373161126939*^9, {3.920373793029163*^9, 3.920373799782251*^9}, 
   3.9203739917272177`*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"75219a09-8a43-404b-857f-789dcb744ea5"]
}, Open  ]],

Cell["So f(x,y) equals (after some simplification):", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 
  3.920373788951879*^9}},ExpressionUUID->"b5fc40c8-fef0-4f3c-b9ae-\
130310f75a19"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "y"}], "]"}]}], 
    RowBox[{"2", " ", "x", " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}]}]], " ", "+", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", "x"}]}], "]"}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", "y"}]}], "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "y"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}]}]], "  ", "-", " ", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Pi]", " ", "y"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}]}]}], "]"}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "y"}]}]}], "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "y"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.915790612994173*^9, 3.91579061991343*^9}, {
   3.9159342604228597`*^9, 3.9159342631893835`*^9}, 3.91593431115965*^9, {
   3.920373997748232*^9, 3.920373998336227*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"ed8978e7-ca6f-44a8-94f8-e7ef5dbd0fa4"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"702f0ba7-63d9-4f8c-8a26-e74880346dcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Section 4: Results on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Zeta]", 
     RowBox[{"1", "/", "2"}]], "(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"{", 
       OverscriptBox["2", "_"], "}"}], "a"], ",", " ", "3"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"81431454-8c7c-4fc5-bec8-0417cc9bfbdc"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Zeta]", 
     RowBox[{"1", "/", "2"}]], "(", 
    RowBox[{"3", ",", 
     SuperscriptBox[
      RowBox[{"{", 
       OverscriptBox["2", "_"], "}"}], "a"]}], ")"}], TraditionalForm]],
  ExpressionUUID->"39ae5f3b-5260-4aa4-b7be-04f4ac830fe3"],
 " and zeta stars involving ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "m"], TraditionalForm]],ExpressionUUID->
  "26df497f-6f93-474b-8c42-d84e7fa6453e"]
}], "Subsection",
 CellChangeTimes->{{3.915661935312637*^9, 3.915661949877641*^9}, {
  3.915662098037961*^9, 3.9156621127372203`*^9}, {3.9156765618193464`*^9, 
  3.915676568112037*^9}, {3.920366994722209*^9, 3.920366995273931*^9}, {
  3.920439648510313*^9, 
  3.9204397217739697`*^9}},ExpressionUUID->"e89c16fb-8ae8-4dc8-9cbe-\
4ce850e5ad2d"],

Cell["This is the series of odd zeta values", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224069678156*^9, 
  3.9212240765181513`*^9}},ExpressionUUID->"59379a32-2d0e-444d-bd3d-\
42700fb7e0dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"-", "EulerGamma"}], "+", 
    FractionBox["1", 
     RowBox[{"2", " ", "z"}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "z"}], "]"}]}], "-", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", 
      RowBox[{"1", "+", "z"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920449373529986*^9, 3.9204493757350893`*^9}, {
  3.9204494474362583`*^9, 3.920449466656926*^9}},
 CellLabel->
  "In[730]:=",ExpressionUUID->"e6d0f246-a226-4a16-bc56-7b46e37d689f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"A", "[", "z", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"z", ",", " ", "0", ",", " ", "10"}], "}"}]}], "]"}], "//", 
  "FunctionExpand"}]], "Input",
 CellChangeTimes->{{3.9204500936251993`*^9, 3.920450102216166*^9}},
 CellLabel->
  "In[776]:=",ExpressionUUID->"df2c45c4-0715-4b61-aa23-96d5557edb32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"Zeta", "[", "3", "]"}], " ", 
    SuperscriptBox["z", "2"]}], "+", 
   RowBox[{
    RowBox[{"Zeta", "[", "5", "]"}], " ", 
    SuperscriptBox["z", "4"]}], "+", 
   RowBox[{
    RowBox[{"Zeta", "[", "7", "]"}], " ", 
    SuperscriptBox["z", "6"]}], "+", 
   RowBox[{
    RowBox[{"Zeta", "[", "9", "]"}], " ", 
    SuperscriptBox["z", "8"]}], "+", 
   RowBox[{
    RowBox[{"Zeta", "[", "11", "]"}], " ", 
    SuperscriptBox["z", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "z", "]"}], "11"],
    SeriesData[$CellContext`z, 0, {}, 2, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`z, 0, {
    Zeta[3], 0, 
    Zeta[5], 0, 
    Zeta[7], 0, 
    Zeta[9], 0, 
    Zeta[11]}, 2, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9204500985808153`*^9, 3.920450102460349*^9}},
 CellLabel->
  "Out[776]=",ExpressionUUID->"82ea0cba-49ec-4335-8ad0-23be3a8cd7eb"]
}, Open  ]],

Cell["The LHS and RHS of the 6F5 evaluation are as follows", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.9212240793421993`*^9, 
  3.921224092974386*^9}},ExpressionUUID->"3daf3583-3bdb-4ba0-b461-\
f35a0a01aa34"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LHS", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "/", "8"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "-", 
        RowBox[{"y", "^", "2"}]}], ")"}]}]], 
    SuperscriptBox["y", "2"], "  ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", "1", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "x"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "x"}], ",", 
           RowBox[{"1", "-", "y"}], ",", 
           RowBox[{"1", "+", "y"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           RowBox[{"1", "-", "x"}], ",", 
           RowBox[{"1", "+", "x"}], ",", 
           RowBox[{
            FractionBox["3", "2"], "-", "y"}], ",", 
           RowBox[{
            FractionBox["3", "2"], "+", "y"}]}], "}"}], ",", "1"}], "]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{
            FractionBox["3", "2"], "-", "x"}], ",", 
           RowBox[{
            FractionBox["3", "2"], "+", "x"}], ",", 
           RowBox[{"1", "-", "y"}], ",", 
           RowBox[{"1", "+", "y"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"2", "-", "x"}], ",", 
           RowBox[{"2", "+", "x"}], ",", 
           RowBox[{
            FractionBox["3", "2"], "-", "y"}], ",", 
           RowBox[{
            FractionBox["3", "2"], "+", "y"}]}], "}"}], ",", "1"}], "]"}]}]}],
      ")"}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.8809549364543314`*^9, 3.880954992225216*^9}, {
  3.920449828251598*^9, 3.920449829297922*^9}, {3.920449982643609*^9, 
  3.9204499943461742`*^9}},
 CellLabel->
  "In[777]:=",ExpressionUUID->"51b48253-f96d-4438-abb7-ca83a2835402"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RHS", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "8"}], " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", "+", "x", "+", "y"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "8"}], " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", "+", "x", "-", "y"}], "]"}]}], " ", "-", " ", 
    FractionBox[
     RowBox[{"PolyGamma", "[", 
      RowBox[{"x", "+", "1"}], "]"}], "4"], "+", 
    FractionBox[
     RowBox[{"PolyGamma", "[", 
      RowBox[{"y", "+", "1"}], "]"}], "4"], "-", 
    FractionBox[
     RowBox[{"PolyGamma", "[", 
      RowBox[{
       RowBox[{"2", "y"}], "+", "1"}], "]"}], "2"], "+", " ", 
    FractionBox["1", 
     RowBox[{"8", " ", "x"}]], "-", 
    FractionBox["EulerGamma", "4"], "+", 
    RowBox[{
     FractionBox["Pi", "8"], " ", 
     RowBox[{"Tan", "[", 
      RowBox[{"Pi", " ", "y"}], "]"}]}], "+", " ", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", 
        RowBox[{"Pi", " ", "x"}], "]"}], 
       RowBox[{"Tan", "[", 
        RowBox[{"Pi", " ", "y"}], "]"}]}], "-", "1"}], 
     RowBox[{"16", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}]}]], " ", "-", " ", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", 
        RowBox[{"Pi", " ", "x"}], "]"}], 
       RowBox[{"Tan", "[", 
        RowBox[{"Pi", " ", "y"}], "]"}]}], " ", "+", " ", "1"}], 
     RowBox[{"16", 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}]}]], " ", "+", " ", 
    RowBox[{
     FractionBox["1", "8"], 
     RowBox[{"Cot", "[", 
      RowBox[{"Pi", " ", "x"}], "]"}], 
     RowBox[{"Tan", "[", 
      RowBox[{"Pi", " ", "y"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", "+", "x", "+", "y"}], "]"}], " ", "-", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", "+", "x", "-", "y"}], "]"}]}], ")"}]}]}]}], "  ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.920449819345675*^9, 3.9204498229809647`*^9}, {
   3.9204873060609503`*^9, 3.9204874350905857`*^9}, 3.9204874836186113`*^9, {
   3.9204875938862467`*^9, 3.920487700850675*^9}, {3.920487739569096*^9, 
   3.9204877771960487`*^9}},
 CellLabel->
  "In[1067]:=",ExpressionUUID->"4577d753-8a13-4aeb-b6ae-49d6e6f6a630"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RHS2", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "8"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"A", "[", "x", "]"}]}], " ", "+", 
      RowBox[{"A", "[", 
       RowBox[{"x", "-", "y"}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"A", "[", "y", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"A", "[", 
        RowBox[{"2", " ", "y"}], "]"}]}], " ", "+", 
      RowBox[{"A", "[", 
       RowBox[{"x", "+", "y"}], "]"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", "+", "y"}], "]"}], "-", 
         RowBox[{"A", "[", 
          RowBox[{"x", "-", "y"}], "]"}]}], ")"}], 
       RowBox[{"Cot", "[", 
        RowBox[{"Pi", "*", "x"}], "]"}], 
       RowBox[{"Tan", "[", 
        RowBox[{"Pi", "*", "y"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9204500456363163`*^9, 3.9204500671133423`*^9}},
 CellLabel->
  "In[1062]:=",ExpressionUUID->"22611083-2ceb-49d8-8fdb-2f60ec715f98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sample", " ", "=", " ", 
   RowBox[{"RandomComplex", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", "I"}], ",", 
       RowBox[{"1", "+", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"50", ",", "2"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920449832001625*^9, 3.920449895359055*^9}, {
  3.9227399740158873`*^9, 
  3.9227399751698017`*^9}},ExpressionUUID->"b557c20f-30ed-47c6-a01c-\
5e767f7856dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"LHS", "@@", "#"}], " ", ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"RHS", "@@", "#"}], ")"}]}], "}"}], "&"}], "/@", 
  "sample"}]], "Input",
 CellChangeTimes->{{3.920449874051173*^9, 3.920450012544495*^9}},
 CellLabel->
  "In[1068]:=",ExpressionUUID->"5071685f-71b7-48ca-a2d1-f7d818b906ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0``18.201041029328994", "+", 
     RowBox[{"0``18.180997281757364", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.98873250853009", "+", 
     RowBox[{"0``18.719678642260565", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``17.58857412131707", "+", 
     RowBox[{"0``17.599268205635457", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.40092912381487", "+", 
     RowBox[{"0``18.450176479936005", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.34772301408859", "+", 
     RowBox[{"0``18.385184909416367", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.503756047139046", "+", 
     RowBox[{"0``18.536368853801637", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.88644884531076", "+", 
     RowBox[{"0``18.86649058321629", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.815904678239658", "+", 
     RowBox[{"0``18.914068865441422", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.49925251379554", "+", 
     RowBox[{"0``18.424648118681986", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``17.669333396251975", "+", 
     RowBox[{"0``17.77696865795278", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.53031421838475", "+", 
     RowBox[{"0``18.58489936442466", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.43968076760564", "+", 
     RowBox[{"0``18.36184931687774", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.712323769243582", "+", 
     RowBox[{"0``18.60102367859064", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.5365405643374", "+", 
     RowBox[{"0``18.35999125551808", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.4139133613827", "+", 
     RowBox[{"0``18.373765771540274", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.889851385705576", "+", 
     RowBox[{"0``19.093457502432923", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.556229256250248", "+", 
     RowBox[{"0``18.490862993029054", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.719059467813892", "+", 
     RowBox[{"0``18.6742471176442", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``19.201831596655936", "+", 
     RowBox[{"0``19.16184521274172", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.43692163964801", "+", 
     RowBox[{"0``18.32018906325324", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.3981895442703", "+", 
     RowBox[{"0``18.35565891458573", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.35808947734422", "+", 
     RowBox[{"0``18.211119456540807", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.3587647038088", "+", 
     RowBox[{"0``18.448147410694098", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.29448227188699", "+", 
     RowBox[{"0``18.302096130122987", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.459078337897584", "+", 
     RowBox[{"0``18.477676223812246", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.52272411267481", "+", 
     RowBox[{"0``18.632989618439805", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``19.04792718085355", "+", 
     RowBox[{"0``19.030089889048114", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.763633116932482", "+", 
     RowBox[{"0``18.89908066924372", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``19.016931531040115", "+", 
     RowBox[{"0``18.831826802354946", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``19.2402731291586", "+", 
     RowBox[{"0``19.193630136454512", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.747037643886713", "+", 
     RowBox[{"0``18.601585872136845", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.548921044938613", "+", 
     RowBox[{"0``18.44856454652835", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.113448799062162", "+", 
     RowBox[{"0``18.16101631126113", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.681799028948248", "+", 
     RowBox[{"0``18.743237416562657", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.511738979646648", "+", 
     RowBox[{"0``18.50659996716662", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``19.288694565705736", "+", 
     RowBox[{"0``19.219206176203457", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.453580484642266", "+", 
     RowBox[{"0``18.675704853568885", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.375071168762172", "+", 
     RowBox[{"0``18.332835302984748", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.780526332206456", "+", 
     RowBox[{"0``18.726767289552754", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.658300921834396", "+", 
     RowBox[{"0``18.622349130976936", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.904997652239146", "+", 
     RowBox[{"0``18.767322154484404", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.684740059980435", "+", 
     RowBox[{"0``18.715246647211618", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.505102456665593", "+", 
     RowBox[{"0``18.50812653162246", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.214852913561952", "+", 
     RowBox[{"0``18.265090445816703", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.86712550855645", "+", 
     RowBox[{"0``18.80098511743363", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.097194589004598", "+", 
     RowBox[{"0``18.03227465567164", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.437648394327304", "+", 
     RowBox[{"0``18.401871954770783", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.17172806868741", "+", 
     RowBox[{"0``18.139217550481117", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``19.0087482700675", "+", 
     RowBox[{"0``18.95537904603072", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.58805801028961", "+", 
     RowBox[{"0``18.406564723363022", " ", "\[ImaginaryI]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.920449887575585*^9, 3.92044990147374*^9}, {
   3.920449934583996*^9, 3.9204500242404213`*^9}, {3.9204875869479103`*^9, 
   3.9204876224611597`*^9}, 3.920487654151864*^9, {3.920487691017888*^9, 
   3.920487714171637*^9}, {3.920487768670529*^9, 3.920487790049058*^9}},
 CellLabel->
  "Out[1068]=",ExpressionUUID->"7969f999-6cb2-4279-9e72-bd8ce48ba477"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"LHS", "@@", "#"}], " ", ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"RHS2", "@@", "#"}], ")"}]}], "}"}], "&"}], "/@", 
  "sample"}]], "Input",
 CellChangeTimes->{{3.920449874051173*^9, 3.920450012544495*^9}, 
   3.920450125736631*^9},
 CellLabel->
  "In[781]:=",ExpressionUUID->"39b7dae9-ff15-4901-a1ef-2ff62fa3ed61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0``18.024431996591105", "+", 
     RowBox[{"0``18.006328434556387", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.683131099388305", "+", 
     RowBox[{"0``18.741691600981923", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.74584860411343", "+", 
     RowBox[{"0``18.288913810177004", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.623046797117414", "+", 
     RowBox[{"0``18.235023373091476", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.07904575768527", "+", 
     RowBox[{"0``18.001589831258613", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.162586552569145", "+", 
     RowBox[{"0``18.25074007013072", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.33104484437448", "+", 
     RowBox[{"0``17.843663339826225", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.23092081808068", "+", 
     RowBox[{"0``18.18227977321455", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.445422930570366", "+", 
     RowBox[{"0``18.03366798426593", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.41026312206951", "+", 
     RowBox[{"0``17.847371771019642", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.359465281561153", "+", 
     RowBox[{"0``18.02290306980974", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.66259962330505", "+", 
     RowBox[{"0``17.865368727477826", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.461230567032626", "+", 
     RowBox[{"0``18.24337700094491", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.09442062937582", "+", 
     RowBox[{"0``17.68790640020616", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.41991018454099", "+", 
     RowBox[{"0``17.821174124534547", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.101426118329744", "+", 
     RowBox[{"0``18.004162025436905", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.858158322907965", "+", 
     RowBox[{"0``17.940535506666606", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``17.435689165094058", "+", 
     RowBox[{"0``17.593197634113206", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.09965777494386", "+", 
     RowBox[{"0``17.701990101920483", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.1724275294479", "+", 
     RowBox[{"0``17.871621202263416", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.31138338772032", "+", 
     RowBox[{"0``17.910993804870557", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``19.06237421960247", "+", 
     RowBox[{"0``18.3444550107823", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``17.9199219920972", "+", 
     RowBox[{"0``17.6432122809137", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.56408133072428", "+", 
     RowBox[{"0``18.05197616974717", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.309977571883405", "+", 
     RowBox[{"0``17.945657935110155", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.365979874744852", "+", 
     RowBox[{"0``18.230548635899638", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``19.065041326054732", "+", 
     RowBox[{"0``18.285739887082713", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.777229724333836", "+", 
     RowBox[{"0``18.074448291976395", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.409811115656407", "+", 
     RowBox[{"0``18.11098274695146", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.410040401819312", "+", 
     RowBox[{"0``18.13092859616661", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.251948199068494", "+", 
     RowBox[{"0``17.946267701078085", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.63263407274931", "+", 
     RowBox[{"0``17.963001269005154", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.33269527298396", "+", 
     RowBox[{"0``18.02592163473757", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``17.916573168816633", "+", 
     RowBox[{"0``17.794813080011295", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.209608564975678", "+", 
     RowBox[{"0``17.97540267592785", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.447715409670167", "+", 
     RowBox[{"0``18.229816698149843", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.407318265093114", "+", 
     RowBox[{"0``18.099458922075172", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.568319484306986", "+", 
     RowBox[{"0``17.9400946799784", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.400352771246464", "+", 
     RowBox[{"0``17.845015062287487", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.27824083046546", "+", 
     RowBox[{"0``18.263696549922074", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.883778822348404", "+", 
     RowBox[{"0``18.14003641067572", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.591017953259342", "+", 
     RowBox[{"0``17.953622578243777", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.798329136453845", "+", 
     RowBox[{"0``18.038334601387753", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.18328017990272", "+", 
     RowBox[{"0``17.948060601672108", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.377694690552886", "+", 
     RowBox[{"0``17.815380606560993", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.73578926535551", "+", 
     RowBox[{"0``18.34249496842069", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.533632510212776", "+", 
     RowBox[{"0``17.885503412232264", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.480221280102814", "+", 
     RowBox[{"0``18.2644548846788", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``18.656797294776613", "+", 
     RowBox[{"0``18.18680425556119", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0``17.535738415480328", "+", 
     RowBox[{"0``17.75972061972011", " ", "\[ImaginaryI]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.92045013703018*^9},
 CellLabel->
  "Out[781]=",ExpressionUUID->"9c863403-6250-418a-a706-6ba26693c053"]
}, Open  ]],

Cell["\<\
We check where contribution of the cot(pi x) tanh(pi x) factor comes from\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.92122409974133*^9, 
  3.921224139997678*^9}},ExpressionUUID->"12419f2b-8f39-4f38-a490-\
d434bf7b318c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "x"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ")"}], "^", "2"}]}], 
         RowBox[{"1", " ", "+", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", " ", 
           RowBox[{"x", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "-", "1"}], ")"}], "^", "2"}]}]}]}]]}], 
       ")"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        FractionBox[
         RowBox[{"x", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "n"}], ")"}], "^", "2"}]}], 
         RowBox[{"1", " ", "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", " ", 
           RowBox[{"x", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "n"}], ")"}], "^", "2"}]}]}]}]]}], ")"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], "]"}]}], "/.", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{"8", 
      RowBox[{"x", "^", "2"}]}], ")"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9204858183181*^9, 3.920485826612357*^9}, {
  3.9204858637035923`*^9, 3.920485917024356*^9}},
 CellLabel->
  "In[1030]:=",ExpressionUUID->"a5f2727d-7613-4bc3-b78b-1f91e536ec62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cot", "[", 
   RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
  RowBox[{"Tanh", "[", 
   RowBox[{"\[Pi]", " ", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.920485828411766*^9, {3.920485867110865*^9, 3.920485917311472*^9}},
 CellLabel->
  "Out[1030]=",ExpressionUUID->"47dfada2-50fa-4c73-8b1c-f766c2aec8a7"]
}, Open  ]],

Cell["The summand for the even indexed terms are as follows", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224141974688*^9, 
  3.921224155454473*^9}},ExpressionUUID->"9d7d921e-6b78-42d7-b5f6-\
6dd18c9b8563"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Feven", "[", 
    RowBox[{"x_", ",", "y_", ",", "m_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}], "-", "1"}], ")"}]}], " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{"1", ",", "m"}], "]"}], "2"], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["3", "2"], "-", "x"}], ",", "m"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["3", "2"], "+", "x"}], ",", "m"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "-", "y"}], ",", "m"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "+", "y"}], ",", "m"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}], "-", "1"}], ")"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"2", ",", "m"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"2", "-", "x"}], ",", "m"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"2", "+", "x"}], ",", "m"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["3", "2"], "-", "y"}], ",", "m"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["3", "2"], "+", "y"}], ",", "m"}], "]"}], 
      RowBox[{"m", "!"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920485089434658*^9, 3.9204850929229603`*^9}},
 CellLabel->
  "In[996]:=",ExpressionUUID->"8069cda9-15c5-479f-a8a7-9196475161b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", " ", "=", " ", 
      RowBox[{
       RowBox[{"2", "m"}], "+", "2"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"l", "^", "3"}]], 
        FractionBox["1", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"t", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
           RowBox[{"x", "/", 
            RowBox[{"l", "^", "2"}]}]}]}]], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
             RowBox[{"x", "/", 
              RowBox[{"n", "^", "2"}]}]}], 
            RowBox[{"1", " ", "-", 
             RowBox[{"t", "*", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
              RowBox[{"x", "/", 
               RowBox[{"n", "^", "2"}]}]}]}]]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"n", ",", " ", "1", ",", " ", 
            RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"8", 
          RowBox[{"x", "^", "2"}]}], ")"}]}]}], "/.", 
      RowBox[{"t", "->", 
       RowBox[{"1", "/", "2"}]}]}], "//", "PowerExpand"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Refine", "[", 
    RowBox[{"#", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"m", "\[Element]", "Integers"}], "&&", 
       RowBox[{"m", "\[GreaterEqual]", "0"}]}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{
  3.920439724258255*^9, {3.920450412767406*^9, 3.920450525626295*^9}, {
   3.920450571414913*^9, 3.920450591687755*^9}, {3.920450627770247*^9, 
   3.9204506381510677`*^9}, {3.9204510117206697`*^9, 3.920451036086927*^9}, {
   3.9204510762985*^9, 3.920451116245343*^9}, {3.920451371463468*^9, 
   3.920451373589447*^9}, {3.920452120267399*^9, 3.9204521366873493`*^9}, {
   3.920452183249344*^9, 3.920452215443273*^9}, {3.920452280486807*^9, 
   3.920452280996029*^9}},
 CellLabel->
  "In[997]:=",ExpressionUUID->"a4267373-5a72-4865-982b-2123972f3f4a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], "-", "x"}], ",", "m"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", "-", 
      RowBox[{"\[ImaginaryI]", " ", "x"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", "+", 
      RowBox[{"\[ImaginaryI]", " ", "x"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}]}], ",", "m"}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], "2"]]}], ")"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", "-", "x"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], "-", 
      RowBox[{"\[ImaginaryI]", " ", "x"}]}], ",", "m"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], "+", 
      RowBox[{"\[ImaginaryI]", " ", "x"}]}], ",", "m"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", "+", "x"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.9204504571228857`*^9, 3.920450472164311*^9}, 
   3.92045052667969*^9, {3.92045057203374*^9, 3.9204505925792427`*^9}, {
   3.920450629536034*^9, 3.9204506384154997`*^9}, 3.920450720117303*^9, 
   3.920450792037925*^9, {3.920450856118428*^9, 3.920450872512628*^9}, 
   3.9204509043545113`*^9, {3.92045101393322*^9, 3.920451037452359*^9}, {
   3.920451091499383*^9, 3.9204511166027727`*^9}, 3.920451184086981*^9, {
   3.920451232098173*^9, 3.920451256407275*^9}, 3.9204513849379463`*^9, 
   3.920451433714348*^9, {3.9204516780718603`*^9, 3.920451740734565*^9}, 
   3.920451786948512*^9, {3.920451851835745*^9, 3.9204518653834543`*^9}, 
   3.920451988302824*^9, {3.9204521217077427`*^9, 3.92045213725296*^9}, {
   3.9204521874788313`*^9, 3.9204522217472067`*^9}, 3.9204522824238462`*^9, {
   3.920482467386751*^9, 3.920482505315896*^9}, {3.920482535371389*^9, 
   3.920482545895073*^9}, {3.920482575993967*^9, 3.920482596088559*^9}, 
   3.9204826510431004`*^9, {3.920484188374741*^9, 3.9204842155633917`*^9}, 
   3.9204847317873363`*^9, 3.920485093873027*^9},
 CellLabel->
  "Out[997]=",ExpressionUUID->"d4c8dd86-6d43-4ed3-b76a-5164d81d6d1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/", 
   RowBox[{"(", 
    RowBox[{"Feven", "[", 
     RowBox[{"x", ",", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "x"}], ",", "m"}], "]"}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.920484190667664*^9, 3.920484213715536*^9}, {
  3.920484713688096*^9, 3.920484730771989*^9}, {3.920485087147966*^9, 
  3.920485100544784*^9}},
 CellLabel->
  "In[998]:=",ExpressionUUID->"ebbf9af5-902d-47c0-afda-7f5b6a48feb0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]]}]], "Output",
 CellChangeTimes->{{3.920450867151287*^9, 3.920450877159985*^9}, 
   3.920450912394289*^9, 3.920451123253344*^9, 3.920451192810521*^9, {
   3.9204512423359337`*^9, 3.920451258549271*^9}, 3.920451385907398*^9, 
   3.920451434031733*^9, {3.920451683032318*^9, 3.9204517426261883`*^9}, {
   3.9204518550874147`*^9, 3.920451865877364*^9}, 3.92045199130396*^9, {
   3.920452123585025*^9, 3.920452138420124*^9}, 3.920452222496657*^9, 
   3.920452284511746*^9, 3.9204523525344753`*^9, {3.92048246872719*^9, 
   3.920482476879079*^9}, 3.920482508341852*^9, {3.920482540589834*^9, 
   3.9204825968168373`*^9}, 3.9204826520216703`*^9, {3.920484201775323*^9, 
   3.920484216527719*^9}, 3.920484732488111*^9, 3.920485101311665*^9},
 CellLabel->
  "Out[998]=",ExpressionUUID->"3894e587-0603-4796-bcea-721635f210fd"]
}, Open  ]],

Cell["The summand for the odd indexed terms are then", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224160181727*^9, 
  3.921224167445826*^9}},ExpressionUUID->"0e509018-d652-4402-861f-\
20d354d593c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fodd", "[", 
    RowBox[{"x_", ",", "y_", ",", "m_"}], "]"}], " ", ":=", " ", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{"1", ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "-", "x"}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "x"}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "y"}], ",", "m"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"y", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "x"}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "x"}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["3", "2"], "-", "y"}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["3", "2"], "+", "y"}], ",", "m"}], "]"}], 
        RowBox[{"m", "!"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920485047189456*^9, 3.920485050448741*^9}},
 CellLabel->
  "In[988]:=",ExpressionUUID->"2ed50785-03e8-497f-b40e-e01b8bb87f05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", " ", "=", " ", 
      RowBox[{
       RowBox[{"2", "m"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"l", "^", "3"}]], 
        FractionBox["1", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"t", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
           RowBox[{"x", "/", 
            RowBox[{"l", "^", "2"}]}]}]}]], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
             RowBox[{"x", "/", 
              RowBox[{"n", "^", "2"}]}]}], 
            RowBox[{"1", " ", "-", 
             RowBox[{"t", "*", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
              RowBox[{"x", "/", 
               RowBox[{"n", "^", "2"}]}]}]}]]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"n", ",", " ", "1", ",", " ", 
            RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"8", 
          RowBox[{"x", "^", "2"}]}], ")"}]}]}], "/.", 
      RowBox[{"t", "->", 
       RowBox[{"1", "/", "2"}]}]}], "//", "PowerExpand"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Refine", "[", 
    RowBox[{"#", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"m", "\[Element]", "Integers"}], "&&", " ", 
       RowBox[{"m", "\[GreaterEqual]", "0"}]}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{
  3.920439724258255*^9, {3.920450412767406*^9, 3.920450525626295*^9}, {
   3.920450571414913*^9, 3.920450591687755*^9}, {3.920450627770247*^9, 
   3.9204506381510677`*^9}, {3.9204510117206697`*^9, 3.920451036086927*^9}, {
   3.9204510762985*^9, 3.920451137300734*^9}, {3.920451357786112*^9, 
   3.920451361269665*^9}, {3.920452166321394*^9, 3.920452174838625*^9}, {
   3.920452290240328*^9, 3.9204522909563503`*^9}},
 CellLabel->
  "In[994]:=",ExpressionUUID->"b93734fb-4afb-4725-ab3d-f70fce511273"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], "-", "x"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", "-", 
      RowBox[{"\[ImaginaryI]", " ", "x"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", "+", 
      RowBox[{"\[ImaginaryI]", " ", "x"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "m"}]}], ")"}], "2"]]}], ")"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", "-", "x"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "x"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "x"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"2", "+", "x"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "m"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.9204504571228857`*^9, 3.920450472164311*^9}, 
   3.92045052667969*^9, {3.92045057203374*^9, 3.9204505925792427`*^9}, {
   3.920450629536034*^9, 3.9204506384154997`*^9}, 3.920450720117303*^9, 
   3.920450792037925*^9, {3.920450856118428*^9, 3.920450872512628*^9}, 
   3.9204509043545113`*^9, {3.92045101393322*^9, 3.920451037452359*^9}, {
   3.920451091499383*^9, 3.920451138424328*^9}, 3.920451195406528*^9, {
   3.9204512661231318`*^9, 3.9204512774142513`*^9}, {3.920451746023313*^9, 
   3.92045176578594*^9}, {3.920451977516116*^9, 3.9204520375309353`*^9}, {
   3.920452175513682*^9, 3.920452193760643*^9}, 3.9204522253722677`*^9, 
   3.920452291507422*^9, {3.920482625076886*^9, 3.920482635800089*^9}, {
   3.920484059329483*^9, 3.920484128525364*^9}, 3.920484701677786*^9, {
   3.920485051468484*^9, 3.920485079252906*^9}},
 CellLabel->
  "Out[994]=",ExpressionUUID->"10f6f5d4-2856-4ab6-914d-66f93fff7c70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", " ", "/", 
   RowBox[{"(", 
    RowBox[{"Fodd", "[", 
     RowBox[{"x", ",", " ", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "x"}], ",", " ", "m"}], "]"}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.92048406243153*^9, 3.920484125249902*^9}, {
  3.920484694248621*^9, 3.920484700435261*^9}, {3.920485045004931*^9, 
  3.920485076294936*^9}},
 CellLabel->
  "In[995]:=",ExpressionUUID->"d64b023d-c162-4978-a609-7cbd2adf3365"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]]}]], "Output",
 CellChangeTimes->{{3.9204840722842913`*^9, 3.920484129091888*^9}, 
   3.920484702382139*^9, {3.920485060034541*^9, 3.920485080506954*^9}},
 CellLabel->
  "Out[995]=",ExpressionUUID->"d09fdd2a-845d-420f-b413-5ef6f811961a"]
}, Open  ]],

Cell[TextData[{
 "The n we see the behaviour of F for large m is indeed ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["m", 
    RowBox[{"-", "3"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a9d98c8e-6d50-4d0c-bb3e-1feb9470212f"]
}], "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.9212241711185637`*^9, 
  3.9212242068082733`*^9}},ExpressionUUID->"83ae3144-1385-4070-89b5-\
996233cb71fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Fodd", "[", 
        RowBox[{"x", ",", "y", ",", "m"}], "]"}], " ", "+", " ", 
       RowBox[{"Feven", "[", 
        RowBox[{"x", ",", "y", ",", "m"}], "]"}]}], " ", ")"}], " ", ",", " ", 
     RowBox[{"{", 
      RowBox[{"m", ",", " ", "Infinity", ",", " ", "3"}], "}"}]}], "]"}], "//",
    "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.920490013518613*^9, 3.920490034131406*^9}},
 CellLabel->
  "In[1076]:=",ExpressionUUID->"4732527f-134c-4f7f-9bec-9f98407121f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"x", " ", "y", " ", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "x"}], "]"}], " ", 
     RowBox[{"Tan", "[", 
      RowBox[{"\[Pi]", " ", "y"}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`m, 
     DirectedInfinity[1], {}, 6, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`m, 
   DirectedInfinity[1], {
   Rational[1, 4] $CellContext`x $CellContext`y Cot[Pi $CellContext`x] 
    Tan[Pi $CellContext`y]}, 6, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.920490022632597*^9, 3.920490034411221*^9}},
 CellLabel->
  "Out[1076]=",ExpressionUUID->"32946861-31cf-4bbe-a360-73ce642832f0"]
}, Open  ]],

Cell[TextData[{
 "The summand F = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "odd"], "+", " ", 
    RowBox[{
     SubscriptBox["F", "even"], " ", "simplifies", " ", "to", " ", "the", " ",
      "following"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f8b1f795-4de2-485c-bf95-fe239ee04390"]
}], "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.92122421242197*^9, 
  3.921224242458872*^9}},ExpressionUUID->"0ceca732-3f23-4185-8de9-\
6b1e5d66f6a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Fodd", "[", 
      RowBox[{"x", ",", "y", ",", "m"}], "]"}], " ", "+", " ", 
     RowBox[{"Feven", "[", 
      RowBox[{"x", ",", "y", ",", "m"}], "]"}]}], " ", ")"}], " ", "/", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "-", "x"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "+", "x"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "-", "y"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"y", "+", "2"}], ",", "m"}], "]"}], " "}], 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "-", "x"}], ",", "m"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "+", "x"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "-", "y"}], ",", "m"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "+", "y"}], ",", "m"}], "]"}]}]], "*", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"y", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "m"}], "+", "3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           RowBox[{"x", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y", "^", "2"}], " ", "-", " ", "1"}], ")"}]}]}], 
      RowBox[{"8", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], " ", "-", " ", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"y", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "1"}], ")"}], "^", "2"}], " ", "-", " ", 
         RowBox[{"4", 
          RowBox[{"x", "^", "2"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], "^", "2"}], "-", 
         RowBox[{"y", "^", "2"}]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "m"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.920485104092448*^9, 3.920485188425942*^9}, {
   3.920485233828362*^9, 3.920485315030776*^9}, 3.920531153056567*^9, {
   3.920536549413981*^9, 
   3.920536550103012*^9}},ExpressionUUID->"9bd4bab5-ee12-4d96-b37f-\
12dd13781f03"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.920485190299817*^9, {3.92048525643332*^9, 3.920485315750278*^9}},
 CellLabel->
  "Out[1008]=",ExpressionUUID->"f5fac497-b95f-47ec-bb2f-836adcb2adc4"]
}, Open  ]],

Cell["At (x,y) = (0,1/2), the RHS behaves like this", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.92122421242197*^9, 
  3.921224263397908*^9}},ExpressionUUID->"4f43d57c-a414-487c-89b7-\
9d1756527bff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"RHS", "[", 
     RowBox[{"x", ",", "y"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.920489874963663*^9, 3.9204899205082817`*^9}},
 CellLabel->
  "In[1073]:=",ExpressionUUID->"580d2709-3a9f-4849-93cf-8ef81dafd963"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], "+", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], 
       RowBox[{"y", "-", 
        FractionBox["1", "2"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         RowBox[{"y", "-", 
          FractionBox["1", "2"]}], "]"}], "0"],
       SeriesData[$CellContext`y, 
        Rational[1, 2], {}, -1, 0, 1],
       Editable->False]}],
     SeriesData[$CellContext`y, 
      Rational[1, 2], {Rational[-1, 8] + Rational[1, 2] Pi^(-2)}, -1, 0, 1],
     Editable->False], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "1"],
    SeriesData[$CellContext`x, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
    SeriesData[$CellContext`y, 
     Rational[1, 2], {Rational[-1, 8] + Rational[1, 2] Pi^(-2)}, -1, 0, 1]}, 
   0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9204899049333763`*^9, 3.92048992096525*^9}},
 CellLabel->
  "Out[1073]=",ExpressionUUID->"9f85aa53-63d3-4c91-af03-f7759517a90b"]
}, Open  ]],

Cell["\<\
We check the summand F(x,y) around (x,y) = (0,1/2) telescopes, by explicitly \
giving the discrete integral\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
   3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
   3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
   3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
   3.9157905969883833`*^9}, {3.9159342647475653`*^9, 
   3.9159342682162437`*^9}, {3.920373787128064*^9, 3.920373788951879*^9}, {
   3.9212242737507544`*^9, 3.921224316799182*^9}, 3.9212243800136833`*^9, {
   3.921224446966691*^9, 
   3.921224448069854*^9}},ExpressionUUID->"3aebd0b7-30c9-4d80-8470-\
931ea25a81a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", "x"}], ",", "m"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"3", "/", "2"}], "+", "x"}], ",", "m"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", "-", "y"}], ",", "m"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"y", "+", "2"}], ",", "m"}], "]"}]}], " ", ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", "-", "x"}], ",", "m"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", "+", "x"}], ",", "m"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", "y"}], ",", "m"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"3", "/", "2"}], "+", "y"}], ",", "m"}], "]"}]}], 
          ")"}]}], ")"}], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"y", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "m"}], "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"x", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "^", "2"}], " ", "-", " ", "1"}], ")"}]}], 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "m"}], "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", "-", " ", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "y"}], "+", " ", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "+", "1"}], ")"}], "^", "2"}], " ", "-", 
           " ", 
           RowBox[{"4", 
            RowBox[{"x", "^", "2"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "1"}], ")"}], "^", "2"}], "-", 
           RowBox[{"y", "^", "2"}]}], ")"}]}]], "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"6", " ", "m"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "/.", 
      RowBox[{"x", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], ")"}], " ", "==", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "m"}], "+", "3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"6", "m"}], "+", "3"}], ")"}]}], 
      RowBox[{"256", 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"1", "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m", "+", 
         RowBox[{"3", "/", "2"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}], ")"}], "^", "3"}]}]], " ", "*", " ", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", "m"}], "]"}], "^", "3"}], " ", "*", 
       " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"5", "/", "2"}], ",", "m"}], "]"}]}], 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{"1", ",", "m"}], "]"}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"2", ",", "m"}], "]"}], "^", "3"}]}]]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.920490239662064*^9, 3.920490272529142*^9}, {
   3.920529933097538*^9, 3.920529934212734*^9}, {3.9205309188967857`*^9, 
   3.920531015622015*^9}, 3.920531294458584*^9, 3.9205314177277308`*^9, {
   3.9228261366252174`*^9, 3.9228261367627106`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"15399bd2-7bc3-42a3-96bd-69c061c50deb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9204902420457706`*^9, 3.92049027291365*^9, 3.920529934460185*^9, {
   3.920531002160349*^9, 3.920531016048862*^9}, 3.920531419078985*^9, 
   3.9205328803000603`*^9, 3.922826137883157*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"274fa411-01e8-448c-a9ce-3b1fd9f6db1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DifferenceDelta", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "3"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}], "^", "3"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"2", "m"}], "+", "1"}], ")"}], " ", 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", " ", "m"}], "]"}], "^", "3"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"5", "/", "2"}], ",", " ", "m"}], "]"}]}], 
      RowBox[{"4", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}], ")"}], "^", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "3"}], ")"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{"1", ",", "m"}], "]"}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"2", ",", "m"}], "]"}], "^", "3"}]}]], ",", "m"}], "]"}], "==", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "m"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "m"}], "]"}], "3"], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       FractionBox["5", "2"], ",", "m"}], "]"}]}], 
    RowBox[{"256", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "2"], "+", "m"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], "3"], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"1", ",", "m"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Pochhammer", "[", 
       RowBox[{"2", ",", "m"}], "]"}], "3"]}]]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9228258044876375`*^9, 3.9228258501307645`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"6ff14681-042d-4d0b-9128-07bd5b68fddb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.922825813562083*^9, 3.9228258506739063`*^9}},
 CellLabel->"Out[66]=",ExpressionUUID->"45a801ba-eb97-4883-b2ad-c024fc0a7c77"]
}, Open  ]],

Cell["\<\
Then check the leading order term of f(x,y) agrees with that of g(x,y)\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.9212244633662863`*^9, 
  3.921224513086645*^9}},ExpressionUUID->"e6dc4fe2-a837-47a7-bda0-\
f44e16731a2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "y"}], " ", "-", " ", "1"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "3"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "+", "1"}], ")"}], "^", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", 
             RowBox[{"m", "^", "2"}]}], "+", 
            RowBox[{"2", "m"}], "+", "1"}], ")"}], " ", 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"3", "/", "2"}], ",", " ", "m"}], "]"}], "^", "3"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"5", "/", "2"}], ",", " ", "m"}], "]"}]}], 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "+", "1"}], ")"}], "^", "4"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "3"}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"1", ",", "m"}], "]"}], 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{"2", ",", "m"}], "]"}], "^", "3"}]}]], " ", "/.", 
        RowBox[{"m", "\[Rule]", "0"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"Limit", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "3"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "1"}], ")"}], "^", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", 
              RowBox[{"m", "^", "2"}]}], "+", 
             RowBox[{"2", "m"}], "+", "1"}], ")"}], " ", 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"3", "/", "2"}], ",", " ", "m"}], "]"}], "^", "3"}], 
           " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"5", "/", "2"}], ",", " ", "m"}], "]"}]}], 
          RowBox[{"4", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "m"}], "+", "1"}], ")"}], "^", "4"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "+", "3"}], ")"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{"1", ",", "m"}], "]"}], 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{"2", ",", "m"}], "]"}], "^", "3"}]}]], ",", " ", 
         RowBox[{"m", "\[Rule]", "Infinity"}]}], "]"}], ")"}]}], ")"}]}], " ",
    "==", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], 
     RowBox[{"y", "-", 
      FractionBox["1", "2"]}]], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.920533012813951*^9, 3.920533025225358*^9}, {
  3.920533059994569*^9, 3.920533065273198*^9}, {3.920533137462412*^9, 
  3.920533142839796*^9}, {3.920533239106782*^9, 3.920533266423993*^9}, {
  3.922826116090006*^9, 3.922826116252964*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"26b9d0ea-de22-4410-85b8-54927c5fc89b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.92053302235327*^9, 3.920533026662098*^9}, {
   3.920533060263905*^9, 3.9205330656437883`*^9}, 3.9205331432091713`*^9, {
   3.920533251119031*^9, 3.920533267313343*^9}, 3.9228261174910345`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"2face275-22f6-4209-99b4-9457129a8e49"]
}, Open  ]],

Cell[TextData[{
 "Now after some simplification, F = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", 
     RowBox[{"even", " "}]], "+", " ", 
    SubscriptBox["F", "odd"], " "}], TraditionalForm]],ExpressionUUID->
  "696af938-e33f-4f11-9c49-b52d13b3ac5d"],
 "is given by the following, and we check the various finite differences \
needed to complete the proof"
}], "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.92122458230998*^9}},ExpressionUUID->"b38e11e3-e056-4d38-9647-\
a6052b24bf8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"x_", ",", "y_", ",", "m_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "-", "x"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "+", "x"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "-", "y"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"y", "+", "2"}], ",", "m"}], "]"}], " "}], 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "-", "x"}], ",", "m"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "+", "x"}], ",", "m"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "-", "y"}], ",", "m"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "+", "y"}], ",", "m"}], "]"}]}]], "*", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"y", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "m"}], "+", "3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           RowBox[{"x", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y", "^", "2"}], " ", "-", " ", "1"}], ")"}]}]}], 
      RowBox[{"8", 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], " ", "-", " ", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"y", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "1"}], ")"}], "^", "2"}], " ", "-", " ", 
         RowBox[{"4", 
          RowBox[{"x", "^", "2"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], "^", "2"}], "-", 
         RowBox[{"y", "^", "2"}]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "m"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r1", "[", 
     RowBox[{"x_", ",", "y_", ",", "m_"}], "]"}], " ", ":=", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"m", "-", "x", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "-", 
          RowBox[{"2", "y"}], "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", 
          RowBox[{"2", "y"}], "+", "1"}], ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "m"}], "+", "3"}], ")"}], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "-", 
         RowBox[{"2", "x"}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "m"}], " ", "-", " ", 
         RowBox[{"4", 
          RowBox[{"x", "^", "2"}]}], " ", "+", "3"}], ")"}]}]], "*", " ", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "-", "y", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "+", "y", "+", "1"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"m", "^", "2"}], 
        RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", 
        RowBox[{"m", "^", "2"}], " ", "x"}], " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"m", "^", "2"}], " ", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", 
        RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "m", " ", 
        RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"2", "m", " ", "x"}], " ", "-", " ", 
       RowBox[{"2", "m", " ", 
        RowBox[{"y", "^", "2"}]}], " ", "+", " ", "m", " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"x", "^", "4"}]}], " ", "-", " ", 
       RowBox[{"8", 
        RowBox[{"x", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"4", 
        RowBox[{"x", "^", "2"}], " ", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"9", " ", 
        RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"4", "x", " ", 
        RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"5", "x"}], "  ", "+", 
       RowBox[{"y", "^", "2"}], " ", "-", "1"}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"x_", ",", "y_", ",", "m_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "m"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"m", "-", "x", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"m", "+", "x", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "m"}], "-", 
        RowBox[{"2", "y"}], "+", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "m"}], "+", "3"}], ")"}], "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"6", "m"}], " ", "-", " ", 
        RowBox[{"4", 
         RowBox[{"x", "^", "2"}]}], " ", "+", " ", "3"}], ")"}]}]], "*", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "y"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x", "+", "y", "+", "1"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"m", "^", "2"}], 
       RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"4", 
       RowBox[{"m", "^", "2"}], 
       RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"4", 
       RowBox[{"m", "^", "2"}], " ", "y"}], " ", "-", " ", 
      RowBox[{"2", 
       RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"2", "m", " ", 
       RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"2", "m", " ", 
       RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"2", "m", " ", "y"}], " ", "-", " ", "m", " ", "-", " ", 
      RowBox[{"4", 
       RowBox[{"x", "^", "4"}]}], " ", "+", " ", 
      RowBox[{"4", 
       RowBox[{"x", "^", "2"}], 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"4", 
       RowBox[{"x", "^", "2"}], " ", "y"}], " ", "+", " ", 
      RowBox[{"3", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"y", "^", "2"}], " ", "+", " ", "y"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9205365601843643`*^9, 3.920536564079115*^9}, {
  3.922826005799839*^9, 3.9228260173275023`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"eb433586-29a6-4d7c-bdb3-35f8981ec5bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DifferenceDelta", "[", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "y", ",", "m"}], "]"}], ",", "x"}], "]"}], "==", 
   RowBox[{"DifferenceDelta", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r1", "[", 
       RowBox[{"x", ",", "y", ",", "m"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"x", ",", "y", ",", "m"}], "]"}]}], ",", "m"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9228259782809362`*^9, 3.9228260256149454`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"93c7fbbf-8083-4fa8-9c27-e72b6e3fe39c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9228259856143465`*^9, 3.9228260260131493`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"997d5488-4928-4cb8-b86a-e002c9e890af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DifferenceDelta", "[", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "y", ",", "m"}], "]"}], ",", "y"}], "]"}], "==", 
   RowBox[{"DifferenceDelta", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r2", "[", 
       RowBox[{"x", ",", "y", ",", "m"}], "]"}], 
      RowBox[{"F", "[", 
       RowBox[{"x", ",", "y", ",", "m"}], "]"}]}], ",", "m"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9228259782809362`*^9, 3.922826050805873*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"55f9a2d5-7cd7-4b87-8314-447be3be2adb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9228259856143465`*^9, {3.9228260260131493`*^9, 3.9228260513378954`*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"6807950d-b922-4655-b6b8-03f5e78cabec"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"db18323e-6c8a-4c00-bfaa-abd37369217a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Section 5: A conjecture on Hoffman\[CloseCurlyQuote]s \
MtV\[CloseCurlyQuote]s ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["t", 
     RowBox[{"1", "/", "2"}]], "(", 
    RowBox[{"2", ",", 
     SuperscriptBox[
      RowBox[{"{", "1", "}"}], "m"], ",", "2"}], ")"}], TraditionalForm]],
  ExpressionUUID->"15b31411-0bb9-4f61-b4af-c965f2db5c9b"]
}], "Subsection",
 CellChangeTimes->{{3.915661935312637*^9, 3.915661949877641*^9}, {
  3.915662098037961*^9, 3.9156621127372203`*^9}, {3.9156765618193464`*^9, 
  3.915676568112037*^9}, {3.920366994722209*^9, 3.920366995273931*^9}, {
  3.92043991698426*^9, 
  3.92043992733668*^9}},ExpressionUUID->"d8ef585d-6f1f-4757-9651-\
96013db71474"],

Cell["We compute the annihilator ideal of the inner sum", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224596955727*^9}},ExpressionUUID->"4b4b3509-37ce-4667-b4d2-\
8d664c7e7983"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ann", "=", 
  RowBox[{"Annihilator", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "m", "-", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "n", "+", "x"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "n", "-", "x"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "m", "+", "x"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"S", "[", "n", "]"}], ",", 
      RowBox[{"S", "[", "x", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8864741774574604`*^9, 3.8864741814111395`*^9}, {
  3.8864743085877223`*^9, 3.886474311599513*^9}, {3.886499512562344*^9, 
  3.8864995256989985`*^9}, {3.886499559023245*^9, 3.8864995598789964`*^9}, {
  3.886499621209713*^9, 3.886499642098663*^9}, {3.8864998191189365`*^9, 
  3.8864998214086623`*^9}, {3.921224589223831*^9, 
  3.921224589426152*^9}},ExpressionUUID->"4a3255e9-fb14-432b-b1fd-\
382e7bde948f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", "n"}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["n", "2"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["n", "3"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "4"]}], "+", 
      RowBox[{"24", " ", "n", " ", "x"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["n", "2"], " ", "x"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "3"], " ", "x"}], "-", 
      RowBox[{"12", " ", "n", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")", 
     SubscriptBox["S", "n"]}], "+", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"8", " ", "n"}], "+", 
      RowBox[{"24", " ", "x"}], "-", 
      RowBox[{"32", " ", "n", " ", "x"}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"40", " ", "n", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"16", " ", "n", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"]}]}], ")", 
     SubscriptBox["S", "x"]}], "+", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", "n"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "4"]}], "+", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"12", " ", "n", " ", "x"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "3"], " ", "x"}], "+", 
      RowBox[{"20", " ", "n", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"16", " ", "n", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "144"}], "+", 
      RowBox[{"96", " ", "n"}], "-", 
      RowBox[{"336", " ", "x"}], "+", 
      RowBox[{"160", " ", "n", " ", "x"}], "-", 
      RowBox[{"292", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"88", " ", "n", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"112", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"16", " ", "n", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"]}]}], ")", 
     SubsuperscriptBox["S", "x", "2"]}], "+", 
    RowBox[{"(", 
     RowBox[{"31", "-", 
      RowBox[{"62", " ", "n"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["n", "3"]}], "+", 
      RowBox[{"132", " ", "x"}], "-", 
      RowBox[{"140", " ", "n", " ", "x"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["n", "2"], " ", "x"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "3"], " ", "x"}], "+", 
      RowBox[{"196", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"112", " ", "n", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"32", " ", "n", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"]}]}], ")", 
     SubscriptBox["S", "x"]}], "+", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "3"]}], "+", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"12", " ", "n", " ", "x"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "3"], " ", "x"}], "+", 
      RowBox[{"24", " ", "n", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"16", " ", "n", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8864741824182386`*^9, 3.8864743122148123`*^9, 3.8864995262385955`*^9, 
   3.8864995604487057`*^9, {3.886499632018567*^9, 3.8864996433387237`*^9}, 
   3.8864998199986577`*^9, 3.8865013071599865`*^9, 3.921171455874897*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"8bd8c41c-7680-4d3e-8ab4-68621fd8a52f"]
}, Open  ]],

Cell["Then find the creative telescoping relations", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224605621852*^9}},ExpressionUUID->"ad135b9a-f3c9-4f3b-a949-\
570609913894"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CreativeTelescoping", "[", 
   RowBox[{"ann", ",", 
    RowBox[{
     RowBox[{"S", "[", "n", "]"}], "-", "1"}], ",", 
    RowBox[{"{", 
     RowBox[{"S", "[", "x", "]"}], "}"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.886415171931964*^9, 3.8864151741939692`*^9}, {
   3.8864152074704924`*^9, 3.886415227516903*^9}, {3.8864153296110816`*^9, 
   3.8864153421176286`*^9}, {3.886415492786888*^9, 3.886415493201127*^9}, {
   3.8864158256015587`*^9, 3.88641582656074*^9}, 3.886416103601438*^9, {
   3.8864161659412727`*^9, 3.8864161668115325`*^9}, {3.886446033035137*^9, 
   3.8864460337917724`*^9}, {3.886448644992877*^9, 3.886448645608032*^9}, 
   3.8864491247281437`*^9, {3.921171468660226*^9, 3.921171469552904*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"f517d370-b626-4308-8806-e2735e74ccf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "x"}], ")"}], "3"], 
      SubsuperscriptBox["S", "x", "2"]}], "-", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "3"]}], 
      SubscriptBox["S", "x"]}], "+", 
     SuperscriptBox["x", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "n"}], "-", 
           RowBox[{"2", " ", "x"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"30", "-", 
          RowBox[{"16", " ", "n"}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"107", " ", "x"}], "+", 
          RowBox[{"40", " ", "n", " ", "x"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["n", "2"], " ", "x"}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["n", "3"], " ", "x"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["n", "4"], " ", "x"}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"152", " ", "n", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"128", " ", "n", " ", 
           SuperscriptBox["x", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"32", " ", "n", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["x", "5"]}]}], ")"}]}]}], 
      SubscriptBox["S", "x"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}], "-", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30"}], "-", 
          RowBox[{"44", " ", "n"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"227", " ", "x"}], "-", 
          RowBox[{"310", " ", "n", " ", "x"}], "-", 
          RowBox[{"164", " ", 
           SuperscriptBox["n", "2"], " ", "x"}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["n", "3"], " ", "x"}], "-", 
          RowBox[{"648", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"876", " ", "n", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"816", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"464", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"820", " ", 
           SuperscriptBox["x", "3"]}], "-", 
          RowBox[{"1280", " ", "n", " ", 
           SuperscriptBox["x", "3"]}], "-", 
          RowBox[{"1136", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["x", "3"]}], "+", 
          RowBox[{"448", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox["x", "3"]}], "-", 
          RowBox[{"320", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"1024", " ", "n", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"640", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"240", " ", 
           SuperscriptBox["x", "5"]}], "-", 
          RowBox[{"416", " ", "n", " ", 
           SuperscriptBox["x", "5"]}], "-", 
          RowBox[{"128", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["x", "5"]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["x", "6"]}], "-", 
          RowBox[{"64", " ", "n", " ", 
           SuperscriptBox["x", "6"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["x", "7"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"64", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "n"}], "-", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8864151762915*^9, {3.8864152111705475`*^9, 3.886415227935951*^9}, {
   3.886415330080931*^9, 3.8864153426507573`*^9}, 3.8864155012109137`*^9, 
   3.886415827855905*^9, 3.886416105135977*^9, 3.886416168340987*^9, 
   3.886446035476694*^9, 3.8864486469630213`*^9, 3.8864491336885047`*^9, {
   3.886499551118816*^9, 3.886499564211894*^9}, {3.921171460573303*^9, 
   3.921171470328465*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"79bca628-69f1-42a9-a1e6-19df53a1b7a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"opR", "=", 
     RowBox[{"%", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
    RowBox[{"opQ", "=", 
     RowBox[{"%", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.8864977822023664`*^9, 3.88649782618799*^9}, {
  3.886499586003585*^9, 3.886499596119315*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d24c2352-dbe0-4276-9543-0da1d3a433c2"],

Cell["We check how to write the polynomials in a simpler way", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224605621852*^9}, {3.921225143350691*^9, 
  3.9212251517604237`*^9}},ExpressionUUID->"f7c40ecf-601d-4fde-8ff1-\
5123d749d8c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"opR", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}], " ", "-", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"2", "n", " "}]}], "n"], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"3", "n"}], "-", "2"}]}], "8"], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"14", " ", "n"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", "x"}], "16"], " ", "-", 
       FractionBox[
        RowBox[{"n", " ", 
         SuperscriptBox["x", "2"]}], "4"], "+", 
       FractionBox[
        SuperscriptBox["x", "3"], "4"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"2", 
          RowBox[{"n", "^", "2"}]}], " ", "-", "n", "-", "1"}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"4", 
          RowBox[{"n", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"8", 
          RowBox[{"n", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"5", "n"}], "-", "1"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "x"}]}], ")"}]}]]}], ")"}]}], ")"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.921224833139263*^9, 3.921224860725265*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"1786508e-ddca-4131-b0a8-df846ab99cd1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.921224844602869*^9, 3.921224861615044*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"42987470-2203-45b3-beea-fb5a78c3433b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"opR", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "2", ",", "1"}], "]"}], "]"}], " "}]], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"04f2c066-207f-4205-b646-4f7d44a8c190"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}], "-", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "30"}], "-", 
      RowBox[{"44", " ", "n"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["n", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["n", "3"]}], "-", 
      RowBox[{"227", " ", "x"}], "-", 
      RowBox[{"310", " ", "n", " ", "x"}], "-", 
      RowBox[{"164", " ", 
       SuperscriptBox["n", "2"], " ", "x"}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["n", "3"], " ", "x"}], "-", 
      RowBox[{"648", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"876", " ", "n", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"816", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"464", " ", 
       SuperscriptBox["n", "3"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"820", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"1280", " ", "n", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"1136", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"448", " ", 
       SuperscriptBox["n", "3"], " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"320", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"1024", " ", "n", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"640", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["n", "3"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"416", " ", "n", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"64", " ", "n", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "7"]}]}], ")"}]}], 
   RowBox[{"64", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "n"}], "-", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.921224913529684*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"73aea337-3009-4c2f-8f45-99d8aa52b597"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"opR", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2", ",", "1"}], "]"}], "]"}], " ", "+", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "n"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "n"}], "-", 
        RowBox[{"2", "x"}]}], ")"}]}], "n"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"16", " ", "n"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}]}], 
       RowBox[{"32", " "}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "n"}], "-", 
          RowBox[{"2", " ", "x"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "x"}], "16"], "-", 
      FractionBox[
       SuperscriptBox["x", "2"], 
       RowBox[{"8", " "}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"4", 
         RowBox[{"n", "^", "2"}]}], " ", "-", " ", "1"}], 
       RowBox[{"64", "  ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["n", "2"]}]}], 
       RowBox[{"64", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"n", "^", "2"}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"n", "^", "2"}], " ", "-", "1"}], 
       RowBox[{"4", "  ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}]}]]}], ")"}]}]}], "//", "Factor"}]],\
 "Input",
 CellChangeTimes->{{3.921174328739378*^9, 3.921174432892627*^9}, {
  3.921224870348452*^9, 3.921224907872788*^9}, {3.921225063408022*^9, 
  3.92122511274399*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"90501f7f-d97c-4f93-bb7c-d101b1491417"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.921174352114235*^9, 3.921174369827076*^9}, {
   3.921174411950631*^9, 3.921174433204705*^9}, {3.9212248734308863`*^9, 
   3.921224890429516*^9}, 3.921225105925046*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"a3132556-02ec-4588-94dd-3d45d50835f7"]
}, Open  ]],

Cell[TextData[{
 "Let g(n,x) = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}]], 
     RowBox[{"n", "-", "1"}]], 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m", "-", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", "x"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "n", "-", "x"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "m", "+", "x"}], "]"}]}]]}], 
   TraditionalForm]],
  InitializationCell->True,
  FormatType->"TraditionalForm",ExpressionUUID->
  "8b4a7f25-c531-4a01-a619-a198a1710b8b"],
 ", then it can be shown that for x < -1/2, that ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"n", ",", "x"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "x"}]}], ")"}], " ", 
      SuperscriptBox["n", "3"]}]], "+", 
    FractionBox[
     RowBox[{"1", "-", "x"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "x"}]}], ")"}], " ", 
      SuperscriptBox["n", "4"]}]], "+", 
    RowBox[{"O", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"n", "^", "5"}]}], ")"}]}]}]}]], "Input",ExpressionUUID->
  "7e8a97e4-5d94-451d-ad82-cfba4a9efd30"]
}], "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224605621852*^9}, {3.921225143350691*^9, 
  3.921225249591094*^9}},ExpressionUUID->"40c5117c-b96b-47fb-91ee-\
2319870cd115"],

Cell[TextData[{
 "We then apply the operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["S", "n"], "-", "1"}], ")"}], "P", " ", "which", " ", 
     "produces", " ", "the", " ", "telescoping", " ", "inhomogeneous", " ", 
     "term", " ", "in", " ", "the", " ", "recurrence"}], ",", " ", 
    RowBox[{
    "and", " ", "use", " ", "the", " ", "above", " ", "asymptotic", " ", 
     "for", " ", "g", " ", "to", " ", "find", " ", "the", " ", "limit"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "12286edd-f4c1-4ca1-8a03-8cdd97ef4ed7"]
}], "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224605621852*^9}, {3.921225143350691*^9, 3.921225249591094*^9}, {
  3.921225917976315*^9, 
  3.9212259680492*^9}},ExpressionUUID->"36b8fac3-a889-4b82-b39b-ebe1b66cb611"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ApplyOreOperator", "[", 
       RowBox[{"opR", ",", 
        RowBox[{"g", "[", 
         RowBox[{"n", ",", "x"}], "]"}]}], "]"}], "/.", 
      RowBox[{"n", "\[Rule]", "L"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ApplyOreOperator", "[", 
       RowBox[{"opR", ",", 
        RowBox[{"g", "[", 
         RowBox[{"n", ",", "x"}], "]"}]}], "]"}], "/.", 
      RowBox[{"n", "\[Rule]", "1"}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"n_Integer", ",", "x_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "m", "-", "x"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "+", "x"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "m"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "n", "-", "x"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "m", "+", "x"}], "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"n_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "x"}]}], ")"}], " ", 
         SuperscriptBox["n", "3"]}]], "+", 
       FractionBox[
        RowBox[{"1", "-", "x"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}], " ", 
         SuperscriptBox["n", "4"]}]]}]}]}], "}"}]}], "//", 
  "FunctionExpand"}]], "Input",
 CellChangeTimes->{{3.8864978497978525`*^9, 3.886497949038069*^9}, {
   3.8864979842200503`*^9, 3.886497988887721*^9}, 3.921225914998226*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"0b7f11c9-296f-4932-8aa3-9034e2b31087"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "14"}], "-", 
    RowBox[{"115", " ", "x"}], "-", 
    RowBox[{"236", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["x", "4"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["x", "5"]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "66"}], "-", 
      RowBox[{"581", " ", "x"}], "-", 
      RowBox[{"1876", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"2788", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"1856", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"304", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"192", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "7"]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"64", " ", "L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "L"}], "-", 
       RowBox[{"2", " ", "x"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "x"}]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "L"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "30"}], "-", 
      RowBox[{"44", " ", "L"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["L", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["L", "3"]}], "-", 
      RowBox[{"227", " ", "x"}], "-", 
      RowBox[{"310", " ", "L", " ", "x"}], "-", 
      RowBox[{"164", " ", 
       SuperscriptBox["L", "2"], " ", "x"}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["L", "3"], " ", "x"}], "-", 
      RowBox[{"648", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"876", " ", "L", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"816", " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"464", " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"820", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"1280", " ", "L", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"1136", " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"448", " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"320", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"1024", " ", "L", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"640", " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"416", " ", "L", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"64", " ", "L", " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "7"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "x"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"1", "-", "x"}], 
       RowBox[{
        SuperscriptBox["L", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}]}]]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "L"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"30", "-", 
      RowBox[{"16", " ", "L"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["L", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["L", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["L", "4"]}], "+", 
      RowBox[{"107", " ", "x"}], "+", 
      RowBox[{"40", " ", "L", " ", "x"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["L", "2"], " ", "x"}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["L", "3"], " ", "x"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["L", "4"], " ", "x"}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"152", " ", "L", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"128", " ", "L", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"32", " ", "L", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "5"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]], "-", 
      FractionBox["x", 
       RowBox[{
        SuperscriptBox["L", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]]}], ")"}]}], 
   RowBox[{"16", " ", "L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "L"}], "-", 
      RowBox[{"2", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8864978654605823`*^9, 3.8864979149677258`*^9}, 
   3.8864979579576015`*^9, 3.886497989467949*^9, 3.886499844959098*^9, 
   3.886501319539933*^9, 3.8865014954170265`*^9, 3.921225902284911*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"84b0b5c8-123f-4b10-9b1d-d52abc4124ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{"%", ",", 
    RowBox[{"L", "\[Rule]", "Infinity"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.8864998405034404`*^9, 3.886499850749152*^9}, 
   3.886501317869643*^9, {3.8865014923401604`*^9, 3.886501493659874*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"6887b787-6a2d-417a-a98a-9dbd628e8845"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "x"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "x"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.8864998510837274`*^9, 3.886501321179404*^9, 
  3.8865014966349015`*^9, 3.9212259056718693`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"d4cbab1f-5bd7-45d4-9687-f1a0eebc0b0e"]
}, Open  ]],

Cell["\<\
This gives the intermediate conclusion that F satisfies the following \
recurrence\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224605621852*^9}, {3.921225143350691*^9, 3.921225249591094*^9}, {
  3.921225917976315*^9, 3.92122599098389*^9}, {3.921226040104056*^9, 
  3.921226041175501*^9}},ExpressionUUID->"4f32fbd2-951b-4e1b-95cd-\
4f8556c4b5d6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"F", "(", "x", ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"]}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"6", " ", "x"}], "-", "2"}], ")"}], " ", 
     RowBox[{"F", "(", 
      RowBox[{"x", "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "3"], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"12", " ", "x"}], "+", "8"}], ")"}], " ", 
     RowBox[{"F", "(", 
      RowBox[{"x", "+", "2"}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", "x"}], "+", "1"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "x"}], "+", "1"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "x"}], "+", "3"}], ")"}], "2"]}]]}], 
   "\[LongEqual]", "0"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.886499879963646*^9, {3.886499919193777*^9, 3.886499924168782*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"c86f2784-b0cb-4a8b-878c-aca7c60cf5a3"],

Cell["\<\
The general solution is then given by (this can be verified as correct, no \
RSolve bug here)\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224605621852*^9}, {3.921225143350691*^9, 3.921225249591094*^9}, {
  3.921225917976315*^9, 3.92122599098389*^9}, {3.921226040104056*^9, 
  3.921226053472164*^9}, {3.921226095656363*^9, 
  3.921226107137342*^9}},ExpressionUUID->"4bfba960-c7b3-4177-b84d-\
2a13e4fc00d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tentativesol", " ", "=", " ", 
  RowBox[{"RSolveValue", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "x"}]}], ")"}], "2"]}]], "+", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"F", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"6", " ", "x"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "3"]}]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"12", " ", "x"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         SuperscriptBox["x", "3"]}], ")"}], " ", 
       RowBox[{"F", "[", 
        RowBox[{"2", "+", "x"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"F", "[", "x", "]"}], ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.886424725178232*^9, 3.886424759388386*^9}, {
   3.8864292703078194`*^9, 3.8864292711708612`*^9}, 3.886447717897891*^9, {
   3.886449586458905*^9, 3.8864495868107214`*^9}, 3.8864980202074213`*^9, {
   3.8864999571288676`*^9, 3.8864999609325466`*^9}, {3.921226209551193*^9, 
   3.921226213721959*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"0313fa9c-13b4-4cc2-a9ce-19d2608cedba"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   TemplateBox[{"1"},
    "C"], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   TemplateBox[{"2"},
    "C"], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"8", "-", 
    RowBox[{"16", " ", "x"}], "+", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", "2"], "+", "x"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        FractionBox["1", "2"], "+", "x"}]}], "]"}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["x", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.8864247599433584`*^9, 3.8864292719408903`*^9, 3.8864477192473497`*^9, 
   3.886449587408797*^9, 3.88649802107934*^9, {3.8864999580589905`*^9, 
   3.886499961798854*^9}, 3.921226056302751*^9, 3.921226214165983*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"53f3ff70-f7f8-4e01-9cea-b63414ab4ecc"]
}, Open  ]],

Cell["\<\
Fix the coefficients C[i] using the first few values via the Data Mine\
\>", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224605621852*^9}, {3.921225143350691*^9, 3.921225249591094*^9}, {
  3.921225917976315*^9, 3.92122599098389*^9}, {3.921226040104056*^9, 
  3.921226053472164*^9}, {3.921226095656363*^9, 3.921226107137342*^9}, {
  3.9212346115983057`*^9, 
  3.921234632166523*^9}},ExpressionUUID->"eebbcd8a-29e7-4e9a-ad5a-\
18856b7eecf4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "3"}], " ", "*", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tentativesol", "/.", 
         RowBox[{
          RowBox[{"C", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"u", "[", "i", "]"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"v", "[", "i", "]"}], " ", 
            RowBox[{"Tan", "[", 
             RowBox[{"Pi", " ", "x"}], "]"}]}], "  ", "+", " ", 
           RowBox[{
            RowBox[{"w", "[", "i", "]"}], 
            RowBox[{
             RowBox[{"Tan", "[", 
              RowBox[{"Pi", " ", "x"}], "]"}], "^", "2"}]}]}]}]}], ")"}], " ",
        "-", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"Pi", "^", "4"}], "24"], " ", "+", " ", 
         RowBox[{
          FractionBox["31", "2"], 
          RowBox[{"Zeta", "[", "5", "]"}], " ", "x"}], " ", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"Pi", "^", "6"}], "20"], 
          RowBox[{"x", "^", "2"}]}]}], ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}]}], "//", 
   "Normal"}], "//", 
  RowBox[{
   RowBox[{"CoefficientList", "[", 
    RowBox[{"#", ",", " ", "x"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.921226214832604*^9, 3.921226224588904*^9}, {
  3.9212263419172277`*^9, 3.9212263645333147`*^9}, {3.921227260335538*^9, 
  3.921227305749946*^9}, {3.921227342678914*^9, 3.921227366358356*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"28434533-2185-41c4-adf7-20f7e50a3f2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u", "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
    RowBox[{"u", "[", "2", "]"}], "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"v", "[", "1", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Pi]", " ", 
     RowBox[{"v", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"w", "[", "1", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], "12"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     RowBox[{"v", "[", "1", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"w", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"v", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"w", "[", "1", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "30"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Pi]", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       RowBox[{"v", "[", "1", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"w", "[", "2", "]"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.921226350577003*^9, 3.9212263656140623`*^9}, 
   3.9212273073629723`*^9, {3.921227356089842*^9, 3.921227366673815*^9}, 
   3.921227427440619*^9, {3.921233760857177*^9, 3.9212337839851017`*^9}},
 CellLabel->
  "Out[106]=",ExpressionUUID->"560f887e-2e2e-45bd-82f1-17b64bca81f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeffs", " ", "=", " ", 
  RowBox[{"Solve", "[", 
   RowBox[{"%", "\[Equal]", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921227398087599*^9, 3.921227404629715*^9}, {
  3.9212337775851727`*^9, 3.9212337820304337`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"15f7f832-2ef3-47f5-9274-bcd2966114af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"w", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"w", "[", "2", "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9212274049090014`*^9, 3.9212274277506447`*^9}, {
  3.921233761591298*^9, 3.9212337873522882`*^9}},
 CellLabel->
  "Out[107]=",ExpressionUUID->"68a4e3f6-f658-4c4a-a69f-08b345101d6a"]
}, Open  ]],

Cell["The final generating series is given by", "Text",
 CellChangeTimes->{{3.915790184457614*^9, 3.9157901989915066`*^9}, {
  3.91579025825128*^9, 3.9157902847676525`*^9}, {3.9157903221134324`*^9, 
  3.915790329239584*^9}, {3.9157903868803825`*^9, 3.9157904069209538`*^9}, {
  3.9157904416504807`*^9, 3.915790549623821*^9}, {3.9157905859729023`*^9, 
  3.9157905969883833`*^9}, {3.9159342647475653`*^9, 3.9159342682162437`*^9}, {
  3.920373787128064*^9, 3.920373788951879*^9}, {3.921224518446426*^9, 
  3.921224605621852*^9}, {3.921225143350691*^9, 3.921225249591094*^9}, {
  3.921225917976315*^9, 3.92122599098389*^9}, {3.921226040104056*^9, 
  3.921226053472164*^9}, {3.921226095656363*^9, 3.921226107137342*^9}, {
  3.921234635542551*^9, 
  3.921234641326593*^9}},ExpressionUUID->"5bfa7864-27e5-4ef3-b0a8-\
2f81a14f86c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"tentativesol", "/.", 
     RowBox[{
      RowBox[{"C", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"u", "[", "i", "]"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"v", "[", "i", "]"}], " ", 
        RowBox[{"Tan", "[", 
         RowBox[{"Pi", " ", "x"}], "]"}]}], "  ", "+", " ", 
       RowBox[{
        RowBox[{"w", "[", "i", "]"}], 
        RowBox[{
         RowBox[{"Tan", "[", 
          RowBox[{"Pi", " ", "x"}], "]"}], "^", "2"}]}]}]}]}], ")"}], " ", "/.", 
   RowBox[{"coeffs", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "FunctionExpand"}]], "Input",
 CellChangeTimes->{{3.921227418997661*^9, 3.921227425174024*^9}, {
  3.9212337574406567`*^9, 3.92123380569419*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"364a79ca-efd7-4ec3-9b61-b180918703b5"],

Cell[BoxData[
 RowBox[{
  FractionBox["EulerGamma", 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"Log", "[", "2", "]"}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "x"}]}], "]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "3"]}]], "-", 
  FractionBox[
   RowBox[{"PolyGamma", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      FractionBox["1", "2"], "+", "x"}]}], "]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Tan", "[", 
     RowBox[{"\[Pi]", " ", "x"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Tan", "[", 
      RowBox[{"\[Pi]", " ", "x"}], "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["x", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.921227420469295*^9, 3.921227428214431*^9}, {
  3.9212337650321827`*^9, 3.9212338060278797`*^9}},
 CellLabel->
  "Out[110]=",ExpressionUUID->"01b89d07-c757-4af5-97de-101d72a22324"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.92122752291131*^9, 3.92122752783777*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"ca38daed-3c12-4b12-9799-6b833efd086a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Pi]", "4"], "24"], "+", 
   RowBox[{
    FractionBox["31", "2"], " ", 
    RowBox[{"Zeta", "[", "5", "]"}], " ", "x"}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["x", "2"]}], "20"], "+", 
   RowBox[{"127", " ", 
    RowBox[{"Zeta", "[", "7", "]"}], " ", 
    SuperscriptBox["x", "3"]}], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["\[Pi]", "8"], " ", 
     SuperscriptBox["x", "4"]}], "504"], "+", 
   RowBox[{
    FractionBox["1533", "2"], " ", 
    RowBox[{"Zeta", "[", "9", "]"}], " ", 
    SuperscriptBox["x", "5"]}], "+", 
   FractionBox[
    RowBox[{"31", " ", 
     SuperscriptBox["\[Pi]", "10"], " ", 
     SuperscriptBox["x", "6"]}], "1620"], "+", 
   RowBox[{"4094", " ", 
    RowBox[{"Zeta", "[", "11", "]"}], " ", 
    SuperscriptBox["x", "7"]}], "+", 
   FractionBox[
    RowBox[{"691", " ", 
     SuperscriptBox["\[Pi]", "12"], " ", 
     SuperscriptBox["x", "8"]}], "69300"], "+", 
   RowBox[{
    FractionBox["40955", "2"], " ", 
    RowBox[{"Zeta", "[", "13", "]"}], " ", 
    SuperscriptBox["x", "9"]}], "+", 
   FractionBox[
    RowBox[{"5461", " ", 
     SuperscriptBox["\[Pi]", "14"], " ", 
     SuperscriptBox["x", "10"]}], "1105650"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "11"],
    SeriesData[$CellContext`x, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Rational[1, 24] Pi^4, Rational[31, 2] Zeta[5], Rational[1, 20] Pi^6, 127 
    Zeta[7], Rational[17, 504] Pi^8, Rational[1533, 2] Zeta[9], 
    Rational[31, 1620] Pi^10, 4094 Zeta[11], Rational[691, 69300] Pi^12, 
    Rational[40955, 2] Zeta[13], Rational[5461, 1105650] Pi^14}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.921227554860189*^9, 3.92123382230085*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"c3070320-eef7-4ca3-8e86-2bb22e407481"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{"n", "+", "4"}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "3"}], ")"}], "/", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}]}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"1", "/", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "4"}], ")"}]}]}]}], ")"}], 
         RowBox[{"Zeta", "[", 
          RowBox[{"n", "+", "4"}], "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"1", "/", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "4"}], ")"}]}]}]}], ")"}], 
         RowBox[{"Zeta", "[", 
          RowBox[{"n", "+", "4"}], "]"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "x"}], ")"}], "^", "n"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", " ", "0", ",", " ", "10"}], "}"}]}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.921234854498527*^9, 3.9212349737934437`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"9ef625b5-eaf8-4410-882a-6e156157fb01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Pi]", "4"], "24"], "+", 
   RowBox[{
    FractionBox["31", "2"], " ", 
    RowBox[{"Zeta", "[", "5", "]"}], " ", "x"}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["x", "2"]}], "20"], "+", 
   RowBox[{"127", " ", 
    RowBox[{"Zeta", "[", "7", "]"}], " ", 
    SuperscriptBox["x", "3"]}], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["\[Pi]", "8"], " ", 
     SuperscriptBox["x", "4"]}], "504"], "+", 
   RowBox[{
    FractionBox["1533", "2"], " ", 
    RowBox[{"Zeta", "[", "9", "]"}], " ", 
    SuperscriptBox["x", "5"]}], "+", 
   FractionBox[
    RowBox[{"31", " ", 
     SuperscriptBox["\[Pi]", "10"], " ", 
     SuperscriptBox["x", "6"]}], "1620"], "+", 
   RowBox[{"4094", " ", 
    RowBox[{"Zeta", "[", "11", "]"}], " ", 
    SuperscriptBox["x", "7"]}], "+", 
   FractionBox[
    RowBox[{"691", " ", 
     SuperscriptBox["\[Pi]", "12"], " ", 
     SuperscriptBox["x", "8"]}], "69300"], "+", 
   RowBox[{
    FractionBox["40955", "2"], " ", 
    RowBox[{"Zeta", "[", "13", "]"}], " ", 
    SuperscriptBox["x", "9"]}], "+", 
   FractionBox[
    RowBox[{"5461", " ", 
     SuperscriptBox["\[Pi]", "14"], " ", 
     SuperscriptBox["x", "10"]}], "1105650"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "11"],
    SeriesData[$CellContext`x, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Rational[1, 24] Pi^4, Rational[31, 2] Zeta[5], Rational[1, 20] Pi^6, 127 
    Zeta[7], Rational[17, 504] Pi^8, Rational[1533, 2] Zeta[9], 
    Rational[31, 1620] Pi^10, 4094 Zeta[11], Rational[691, 69300] Pi^12, 
    Rational[40955, 2] Zeta[13], Rational[5461, 1105650] Pi^14}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.921234917517131*^9, 3.921234974036821*^9}},
 CellLabel->
  "Out[118]=",ExpressionUUID->"53c19d8d-08a7-4774-b2c4-e636564e2f72"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"5f60258c-7d10-4e17-aac6-6e997e4bb33b"]
}, Open  ]]
},
WindowSize->{720., 604.8},
WindowMargins->{{208.2, Automatic}, {Automatic, 23.4}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cda80433-79c2-42ab-87f8-89bd82f4ad76"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 214, 3, 28, "Input",ExpressionUUID->"09ced29e-fdb5-49da-925d-48b4796ca665"],
Cell[775, 25, 496, 14, 121, "Text",ExpressionUUID->"2f8e77a6-2a88-4f40-9ff3-a86296104d1d"],
Cell[1274, 41, 293, 5, 22, "Print",ExpressionUUID->"55dcb70d-03fb-4e18-a277-0dc868a494fd"],
Cell[CellGroupData[{
Cell[1592, 50, 866, 25, 57, "Subsection",ExpressionUUID->"99adf20a-f6be-42e4-b1e3-9e91a16767a0"],
Cell[CellGroupData[{
Cell[2483, 79, 1237, 33, 86, "Input",ExpressionUUID->"311d8825-b1ce-4232-b1b2-f90073c270fc"],
Cell[3723, 114, 3756, 96, 151, "Output",ExpressionUUID->"1bdfa1fa-2877-4e0f-bd75-87d3c6761924"]
}, Open  ]],
Cell[7494, 213, 174, 3, 35, "Text",ExpressionUUID->"a678d795-cae2-4bbf-aec8-5ba9d30aaba8"],
Cell[CellGroupData[{
Cell[7693, 220, 514, 13, 28, "Input",ExpressionUUID->"87dec79f-2fa2-4556-9b5c-cd8108ade8cf"],
Cell[8210, 235, 2731, 74, 120, "Output",ExpressionUUID->"ef18d43a-92bd-4534-a0e4-85b2c3e5821e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10978, 314, 346, 7, 28, "Input",ExpressionUUID->"266e44f8-bd02-4b43-bbe7-1b64c3d5e919"],
Cell[11327, 323, 1638, 47, 57, "Output",ExpressionUUID->"a725c508-acf4-4794-ae51-dd3ba5c3cb27"]
}, Open  ]],
Cell[12980, 373, 1334, 39, 84, "Text",ExpressionUUID->"74d4efd3-22d1-44d2-95f1-ce79883bed50"],
Cell[CellGroupData[{
Cell[14339, 416, 1337, 36, 94, "Input",ExpressionUUID->"c0ad7c9e-00cd-443c-8012-3427c3a5e4ab"],
Cell[15679, 454, 1025, 29, 52, "Output",ExpressionUUID->"03e7d6c2-181e-443e-b5fc-eb3dcb5f5ee1"]
}, Open  ]],
Cell[16719, 486, 778, 20, 53, "Text",ExpressionUUID->"542a243c-7577-4ceb-93fb-8487a2b64b43"],
Cell[CellGroupData[{
Cell[17522, 510, 603, 14, 28, "Input",ExpressionUUID->"0215ec91-f3b1-4f27-8605-ab12e016022e"],
Cell[18128, 526, 1131, 33, 52, "Output",ExpressionUUID->"88db287e-f9fc-4ea0-bf37-6262c7dc927e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19296, 564, 388, 8, 28, "Input",ExpressionUUID->"eaf79f14-e5af-4c17-8e21-236c357d501c"],
Cell[19687, 574, 3138, 84, 97, "Output",ExpressionUUID->"d90cf62b-97fe-4071-95d8-8cc5324c6265"]
}, Open  ]],
Cell[22840, 661, 468, 9, 35, "Text",ExpressionUUID->"d6ab6aaf-c579-4a1c-b3c1-89d20cf84d7e"],
Cell[CellGroupData[{
Cell[23333, 674, 688, 18, 67, "Input",ExpressionUUID->"00198103-b56a-4067-b06f-769de1fef995"],
Cell[24024, 694, 903, 27, 51, "Output",ExpressionUUID->"98c4de77-1715-464f-9d18-170c2d91db66"]
}, Open  ]],
Cell[24942, 724, 410, 6, 35, "Text",ExpressionUUID->"c7cf8fb8-acd6-46ca-af58-df31be2ab88f"],
Cell[CellGroupData[{
Cell[25377, 734, 387, 8, 28, "Input",ExpressionUUID->"d2d8a703-a68e-4a73-97bd-be84c441e250"],
Cell[25767, 744, 961, 27, 62, "Output",ExpressionUUID->"c56ee592-1d42-4128-98bb-f3c639dd53ac"]
}, Open  ]],
Cell[26743, 774, 468, 8, 35, "Text",ExpressionUUID->"d958c63a-a616-4823-a728-c8d968390603"],
Cell[27214, 784, 1289, 38, 131, "Input",ExpressionUUID->"25796c2d-192f-4b86-a8bf-227607c309df"],
Cell[28506, 824, 436, 8, 35, "Text",ExpressionUUID->"f0f2940d-0ba4-47b9-99e6-09816abb049d"],
Cell[CellGroupData[{
Cell[28967, 836, 2433, 60, 208, "Input",ExpressionUUID->"f72c4203-a4f4-4d70-ac60-a98118ecf3e3"],
Cell[31403, 898, 8161, 250, 555, "Output",ExpressionUUID->"5af4aa42-b0af-47d7-a8e1-404d9419628a"]
}, Open  ]],
Cell[39579, 1151, 99, 1, 1, "PageBreak",ExpressionUUID->"723876d0-9195-4d7b-9177-accdc58f4675",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[39715, 1157, 692, 19, 53, "Subsection",ExpressionUUID->"81a898d1-5bc9-48d2-bd75-05b7d47192aa"],
Cell[CellGroupData[{
Cell[40432, 1180, 1006, 30, 48, "Input",ExpressionUUID->"97dd8c27-e6df-47aa-82cf-a6c1c28d7573"],
Cell[41441, 1212, 652, 19, 51, "Output",ExpressionUUID->"617ee7b6-c570-448d-a724-6add2d626577"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42130, 1236, 362, 10, 28, "Input",ExpressionUUID->"1b1bb1e1-6ed0-4b85-99bd-58341c106847"],
Cell[42495, 1248, 690, 19, 51, "Output",ExpressionUUID->"c3f3f809-8bab-4f01-86b9-45e048adc425"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43222, 1272, 1467, 43, 106, "Input",ExpressionUUID->"8d28688c-d115-4a51-b650-464bc09171f1"],
Cell[44692, 1317, 968, 28, 56, "Output",ExpressionUUID->"e519f3f4-a66c-4191-b37c-44524acd6a4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45697, 1350, 249, 6, 28, "Input",ExpressionUUID->"0c79b905-3a5c-4d23-bf1c-ce034e599cdc"],
Cell[45949, 1358, 676, 20, 35, "Output",ExpressionUUID->"853520b0-ab6c-4a35-8fb0-ad3cf0b8857e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46662, 1383, 1789, 48, 152, "Input",ExpressionUUID->"df3a9d08-b491-4c11-9317-b0063a92b106"],
Cell[48454, 1433, 8620, 219, 270, "Output",ExpressionUUID->"1b9cf571-2d66-42a5-92cb-3949ceb13e3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57111, 1657, 470, 11, 28, "Input",ExpressionUUID->"da572e84-34f1-4aef-a986-8cb7960469b4"],
Cell[57584, 1670, 2620, 79, 104, "Output",ExpressionUUID->"6a28e67d-e8d3-4f37-bc26-0dedde9d5011"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60241, 1754, 1456, 44, 111, "Input",ExpressionUUID->"ab7c2672-a531-4cb9-ae4b-616050fe0d4f"],
Cell[61700, 1800, 198, 3, 32, "Output",ExpressionUUID->"c12fa9a7-4bf1-4652-8fa3-d45d47b596be"]
}, Open  ]],
Cell[61913, 1806, 231, 4, 35, "Text",ExpressionUUID->"1bc560be-0ce3-4f13-ba9a-dfc66379e416"],
Cell[62147, 1812, 1646, 51, 71, "Input",ExpressionUUID->"97cb57db-d846-41a2-b173-14b47b4359bc"],
Cell[63796, 1865, 328, 7, 35, "Text",ExpressionUUID->"d088338c-a8a5-4e8f-91ff-d18b23009f38"],
Cell[CellGroupData[{
Cell[64149, 1876, 5670, 149, 373, "Input",ExpressionUUID->"43883ef3-0d73-40ee-8513-e4ae6d27c921"],
Cell[69822, 2027, 225, 4, 32, "Output",ExpressionUUID->"612df315-8bc2-44d6-afe2-643560ff8702"]
}, Open  ]],
Cell[70062, 2034, 366, 8, 58, "Text",ExpressionUUID->"9700b7f9-6d40-4522-99f0-9546992727eb"],
Cell[70431, 2044, 3699, 99, 257, "Input",ExpressionUUID->"b51bc797-c7ab-4399-a0fa-ec09db026d71"],
Cell[CellGroupData[{
Cell[74155, 2147, 358, 9, 28, "Input",ExpressionUUID->"2adc6978-efdc-4c99-a244-7b063f8240fd"],
Cell[74516, 2158, 429, 10, 32, "Output",ExpressionUUID->"5ea12001-23c0-47c1-9f04-ab9cb2d7582e"]
}, Open  ]],
Cell[74960, 2171, 581, 10, 58, "Text",ExpressionUUID->"639ee4f4-2b69-4406-a6ad-a9e082f63999"],
Cell[CellGroupData[{
Cell[75566, 2185, 2073, 55, 126, "Input",ExpressionUUID->"10b6819e-ba4d-4907-8ea4-bc369804b6df"],
Cell[77642, 2242, 303, 8, 32, "Output",ExpressionUUID->"d2b67da8-e452-4182-8d82-52753a6d6268"]
}, Open  ]],
Cell[77960, 2253, 324, 5, 35, "Text",ExpressionUUID->"02fe53b3-3cef-4a84-adb2-9ed16e77484d"],
Cell[CellGroupData[{
Cell[78309, 2262, 2448, 67, 164, "Input",ExpressionUUID->"80ac0941-a59c-491b-9b41-fedefaf4cbff"],
Cell[80760, 2331, 736, 22, 51, "Output",ExpressionUUID->"3a42eb28-7e2f-4fd8-b209-eb54820602d7"]
}, Open  ]],
Cell[81511, 2356, 266, 4, 35, "Text",ExpressionUUID->"caffd9bc-ace6-4ee6-84da-cdbb87bc1a03"],
Cell[CellGroupData[{
Cell[81802, 2364, 268, 6, 28, "Input",ExpressionUUID->"7ffdb8cd-692f-40af-99a6-404d2fefc9ef"],
Cell[82073, 2372, 2354, 75, 128, "Output",ExpressionUUID->"a7b33220-ecab-4e97-82fd-f12eacadb2bf"]
}, Open  ]],
Cell[84442, 2450, 517, 9, 35, "Text",ExpressionUUID->"4e455250-4f4c-4f42-87c7-45182a383ed7"],
Cell[84962, 2461, 1389, 46, 99, "Input",ExpressionUUID->"ecdfcb5c-9622-4e0d-a3a8-e2747b14fa9c"],
Cell[86354, 2509, 582, 11, 35, "Text",ExpressionUUID->"c1797151-6490-43e6-b1b4-22c3cc75ae46"],
Cell[86939, 2522, 2418, 66, 213, "Input",ExpressionUUID->"229efacc-ea19-4d1c-987c-5216b2dc3128"],
Cell[89360, 2590, 99, 1, 4, "PageBreak",ExpressionUUID->"d6cee0d2-549b-4c5a-81de-23eae3af7f66",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[89496, 2596, 565, 15, 54, "Subsection",ExpressionUUID->"37c7ebca-2b71-44c9-a0e0-b8ea896a85cb"],
Cell[CellGroupData[{
Cell[90086, 2615, 1173, 36, 110, "Input",ExpressionUUID->"32a6d96f-2a3b-4786-8cdc-b5476c9e02a0"],
Cell[91262, 2653, 776, 23, 64, "Output",ExpressionUUID->"57633a78-3144-461b-84d6-fb6f1202462a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92075, 2681, 360, 10, 28, "Input",ExpressionUUID->"24b3fd49-71dc-4e00-bd06-f8878d42121a"],
Cell[92438, 2693, 850, 26, 64, "Output",ExpressionUUID->"64d3a285-c015-427e-ac7c-2ddba604ec54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93325, 2724, 1469, 38, 98, "Input",ExpressionUUID->"ca40ddb6-a9fe-494c-ae6e-7ecf550d283e"],
Cell[94797, 2764, 9264, 234, 378, "Output",ExpressionUUID->"124f624e-b937-4b0b-891d-9399dceb7b93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104098, 3003, 391, 11, 28, "Input",ExpressionUUID->"427bf0ac-06a4-4888-bb3b-68c76be1ddc2"],
Cell[104492, 3016, 808, 26, 55, "Output",ExpressionUUID->"9afe95af-0f13-46d2-b3e9-33292aa13d1b"]
}, Open  ]],
Cell[105315, 3045, 186, 3, 35, "Text",ExpressionUUID->"7457fda7-3d9c-4a13-b858-0968b586e0ad"],
Cell[105504, 3050, 1404, 46, 91, "Input",ExpressionUUID->"e359e5b5-7a23-4d71-9604-2b73a098a561"],
Cell[106911, 3098, 294, 4, 35, "Text",ExpressionUUID->"cef7ba65-d284-480d-992e-3fab45c4458d"],
Cell[107208, 3104, 1682, 54, 111, "Input",ExpressionUUID->"83287802-f23b-4813-87fb-3d25b84c949a"],
Cell[CellGroupData[{
Cell[108915, 3162, 4063, 112, 292, "Input",ExpressionUUID->"472c0a1d-0f93-42f0-a9d5-991a957e2a62"],
Cell[112981, 3276, 350, 6, 32, "Output",ExpressionUUID->"f8e61592-df79-4d1a-b0e2-0ca9d6bfd1e0"]
}, Open  ]],
Cell[113346, 3285, 609, 10, 58, "Text",ExpressionUUID->"9ffdca78-b971-44c1-b8df-77f1072e1d90"],
Cell[CellGroupData[{
Cell[113980, 3299, 2215, 68, 137, "Input",ExpressionUUID->"11752065-f104-47ee-869e-40955b3947e3"],
Cell[116198, 3369, 2002, 63, 143, "Output",ExpressionUUID->"b908d124-6d95-4735-bf9f-1af5a68053af"]
}, Open  ]],
Cell[118215, 3435, 516, 9, 58, "Text",ExpressionUUID->"b0cd2917-31eb-4a61-b567-7017cb1b6606"],
Cell[CellGroupData[{
Cell[118756, 3448, 469, 12, 28, "Input",ExpressionUUID->"13bf8119-e0dd-46db-a78e-0035dc6f3131"],
Cell[119228, 3462, 1798, 54, 168, "Output",ExpressionUUID->"dff69137-75b4-493f-a852-3fe67cff3ccd"]
}, Open  ]],
Cell[121041, 3519, 451, 8, 35, "Text",ExpressionUUID->"6de51209-e6f1-4042-adba-6631f72cf7b8"],
Cell[CellGroupData[{
Cell[121517, 3531, 527, 13, 28, "Input",ExpressionUUID->"419c8d91-c9fa-4563-8ca8-88cb1c74271d"],
Cell[122047, 3546, 1538, 46, 136, "Output",ExpressionUUID->"cc56f838-1e1e-45e4-9835-e175584cbdd5"]
}, Open  ]],
Cell[123600, 3595, 527, 9, 58, "Text",ExpressionUUID->"4b091fca-8a05-4b0d-9e4c-b9f7bb485c9b"],
Cell[CellGroupData[{
Cell[124152, 3608, 387, 10, 28, "Input",ExpressionUUID->"a495a045-3dc7-4377-b895-ba54f8b64000"],
Cell[124542, 3620, 1301, 36, 76, "Output",ExpressionUUID->"44c72fda-a3cf-423d-9afb-978c40501260"]
}, Open  ]],
Cell[125858, 3659, 1488, 40, 120, "Input",ExpressionUUID->"0b512ab8-1c19-4a0b-a93d-3105b3d7c3e0"],
Cell[127349, 3701, 504, 7, 35, "Text",ExpressionUUID->"5a573b56-c450-4872-a97f-ce99bf1a5e70"],
Cell[127856, 3710, 1135, 25, 28, "Input",ExpressionUUID->"4de5fe39-3fb0-4e32-9da1-30eefba90dda"],
Cell[128994, 3737, 1224, 33, 84, "Input",ExpressionUUID->"38fa1b80-2349-43fe-82b4-5b50e98bbd37"],
Cell[130221, 3772, 867, 24, 28, "Input",ExpressionUUID->"29057640-bd07-4503-9daa-4e1253c0f444"],
Cell[CellGroupData[{
Cell[131113, 3800, 977, 25, 86, "Input",ExpressionUUID->"b78f5396-61bc-4b73-ace7-71417a7f3c88"],
Cell[132093, 3827, 2053, 58, 121, "Output",ExpressionUUID->"478e77b1-eb2a-420a-88d5-5e41a879517a"]
}, Open  ]],
Cell[134161, 3888, 2010, 58, 158, "Input",ExpressionUUID->"c7431f9d-0ac8-419e-8c4e-fa32e7991861"],
Cell[CellGroupData[{
Cell[136196, 3950, 418, 8, 28, "Input",ExpressionUUID->"b6028f8d-80c3-42cf-884b-2eba2080b992"],
Cell[136617, 3960, 1800, 50, 91, "Output",ExpressionUUID->"75219a09-8a43-404b-857f-789dcb744ea5"]
}, Open  ]],
Cell[138432, 4013, 543, 8, 35, "Text",ExpressionUUID->"b5fc40c8-fef0-4f3c-b9ae-130310f75a19"],
Cell[138978, 4023, 1847, 56, 107, "Input",ExpressionUUID->"ed8978e7-ca6f-44a8-94f8-e7ef5dbd0fa4"],
Cell[140828, 4081, 99, 1, 4, "PageBreak",ExpressionUUID->"702f0ba7-63d9-4f8c-8a26-e74880346dcc",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[140964, 4087, 1216, 36, 55, "Subsection",ExpressionUUID->"e89c16fb-8ae8-4dc8-9cbe-4ce850e5ad2d"],
Cell[142183, 4125, 583, 8, 35, "Text",ExpressionUUID->"59379a32-2d0e-444d-bd3d-42700fb7e0dd"],
Cell[142769, 4135, 650, 18, 45, "Input",ExpressionUUID->"e6d0f246-a226-4a16-bc56-7b46e37d689f"],
Cell[CellGroupData[{
Cell[143444, 4157, 381, 10, 28, "Input",ExpressionUUID->"df2c45c4-0715-4b61-aa23-96d5557edb32"],
Cell[143828, 4169, 978, 32, 32, "Output",ExpressionUUID->"82ea0cba-49ec-4335-8ad0-23be3a8cd7eb"]
}, Open  ]],
Cell[144821, 4204, 598, 8, 35, "Text",ExpressionUUID->"3daf3583-3bdb-4ba0-b461-f35a0a01aa34"],
Cell[145422, 4214, 2507, 75, 205, "Input",ExpressionUUID->"51b48253-f96d-4438-abb7-ca83a2835402"],
Cell[147932, 4291, 2344, 69, 147, "Input",ExpressionUUID->"4577d753-8a13-4aeb-b6ae-49d6e6f6a630"],
Cell[150279, 4362, 1160, 35, 67, "Input",ExpressionUUID->"22611083-2ceb-49d8-8fdb-2f60ec715f98"],
Cell[151442, 4399, 572, 16, 28, "Input",ExpressionUUID->"b557c20f-30ed-47c6-a01c-5e767f7856dd"],
Cell[CellGroupData[{
Cell[152039, 4419, 392, 12, 28, "Input",ExpressionUUID->"5071685f-71b7-48ca-a2d1-f7d818b906ae"],
Cell[152434, 4433, 7232, 159, 382, "Output",ExpressionUUID->"7969f999-6cb2-4279-9e72-bd8ce48ba477"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159703, 4597, 418, 13, 28, "Input",ExpressionUUID->"39b7dae9-ff15-4901-a1ef-2ff62fa3ed61"],
Cell[160124, 4612, 6986, 156, 382, "Output",ExpressionUUID->"9c863403-6250-418a-a706-6ba26693c053"]
}, Open  ]],
Cell[167125, 4771, 624, 10, 35, "Text",ExpressionUUID->"12419f2b-8f39-4f38-a490-d434bf7b318c"],
Cell[CellGroupData[{
Cell[167774, 4785, 1698, 51, 110, "Input",ExpressionUUID->"a5f2727d-7613-4bc3-b78b-1f91e536ec62"],
Cell[169475, 4838, 342, 9, 32, "Output",ExpressionUUID->"47dfada2-50fa-4c73-8b1c-f766c2aec8a7"]
}, Open  ]],
Cell[169832, 4850, 597, 8, 35, "Text",ExpressionUUID->"9d7d921e-6b78-42d7-b5f6-6dd18c9b8563"],
Cell[170432, 4860, 1996, 59, 175, "Input",ExpressionUUID->"8069cda9-15c5-479f-a8a7-9196475161b1"],
Cell[CellGroupData[{
Cell[172453, 4923, 2368, 64, 125, "Input",ExpressionUUID->"a4267373-5a72-4865-982b-2123972f3f4a"],
Cell[174824, 4989, 3400, 94, 172, "Output",ExpressionUUID->"d4c8dd86-6d43-4ed3-b76a-5164d81d6d1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178261, 5088, 478, 13, 28, "Input",ExpressionUUID->"ebbf9af5-902d-47c0-afda-7f5b6a48feb0"],
Cell[178742, 5103, 894, 15, 49, "Output",ExpressionUUID->"3894e587-0603-4796-bcea-721635f210fd"]
}, Open  ]],
Cell[179651, 5121, 590, 8, 35, "Text",ExpressionUUID->"0e509018-d652-4402-861f-20d354d593c1"],
Cell[180244, 5131, 1987, 56, 177, "Input",ExpressionUUID->"2ed50785-03e8-497f-b40e-e01b8bb87f05"],
Cell[CellGroupData[{
Cell[182256, 5191, 2323, 63, 125, "Input",ExpressionUUID->"b93734fb-4afb-4725-ab3d-f70fce511273"],
Cell[184582, 5256, 3498, 103, 172, "Output",ExpressionUUID->"10f6f5d4-2856-4ab6-914d-66f93fff7c70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188117, 5364, 491, 13, 28, "Input",ExpressionUUID->"d64b023d-c162-4978-a609-7cbd2adf3365"],
Cell[188611, 5379, 314, 7, 49, "Output",ExpressionUUID->"d09fdd2a-845d-420f-b413-5ef6f811961a"]
}, Open  ]],
Cell[188940, 5389, 803, 16, 35, "Text",ExpressionUUID->"83ae3144-1385-4070-89b5-996233cb71fe"],
Cell[CellGroupData[{
Cell[189768, 5409, 616, 16, 48, "Input",ExpressionUUID->"4732527f-134c-4f7f-9bec-9f98407121f4"],
Cell[190387, 5427, 879, 26, 49, "Output",ExpressionUUID->"32946861-31cf-4bbe-a360-73ce642832f0"]
}, Open  ]],
Cell[191281, 5456, 879, 19, 35, "Text",ExpressionUUID->"0ceca732-3f23-4185-8de9-6b1e5d66f6a3"],
Cell[CellGroupData[{
Cell[192185, 5479, 3124, 95, 214, "Input",ExpressionUUID->"9bd4bab5-ee12-4d96-b37f-12dd13781f03"],
Cell[195312, 5576, 202, 4, 32, "Output",ExpressionUUID->"f5fac497-b95f-47ec-bb2f-836adcb2adc4"]
}, Open  ]],
Cell[195529, 5583, 588, 8, 35, "Text",ExpressionUUID->"4f43d57c-a414-487c-89b7-9d1756527bff"],
Cell[CellGroupData[{
Cell[196142, 5595, 510, 14, 28, "Input",ExpressionUUID->"580d2709-3a9f-4849-93cf-8ef81dafd963"],
Cell[196655, 5611, 1253, 38, 66, "Output",ExpressionUUID->"9f85aa53-63d3-4c91-af03-f7759517a90b"]
}, Open  ]],
Cell[197923, 5652, 745, 13, 58, "Text",ExpressionUUID->"3aebd0b7-30c9-4d80-8470-931ea25a81a0"],
Cell[CellGroupData[{
Cell[198693, 5669, 4654, 139, 263, "Input",ExpressionUUID->"15399bd2-7bc3-42a3-96bd-69c061c50deb"],
Cell[203350, 5810, 322, 5, 32, "Output",ExpressionUUID->"274fa411-01e8-448c-a9ce-3b1fd9f6db1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203709, 5820, 2376, 73, 135, "Input",ExpressionUUID->"6ff14681-042d-4d0b-9128-07bd5b68fddb"],
Cell[206088, 5895, 178, 2, 32, "Output",ExpressionUUID->"45a801ba-eb97-4883-b2ad-c024fc0a7c77"]
}, Open  ]],
Cell[206281, 5900, 624, 10, 35, "Text",ExpressionUUID->"e6dc4fe2-a837-47a7-bda0-f44e16731a2e"],
Cell[CellGroupData[{
Cell[206930, 5914, 3316, 95, 208, "Input",ExpressionUUID->"26b9d0ea-de22-4410-85b8-54927c5fc89b"],
Cell[210249, 6011, 325, 4, 32, "Output",ExpressionUUID->"2face275-22f6-4209-99b4-9457129a8e49"]
}, Open  ]],
Cell[210589, 6018, 915, 19, 58, "Text",ExpressionUUID->"b38e11e3-e056-4d38-9647-a6052b24bf8a"],
Cell[211507, 6039, 7964, 241, 416, "Input",ExpressionUUID->"eb433586-29a6-4d7c-bdb3-35f8981ec5bf"],
Cell[CellGroupData[{
Cell[219496, 6284, 603, 16, 48, "Input",ExpressionUUID->"93c7fbbf-8083-4fa8-9c27-e72b6e3fe39c"],
Cell[220102, 6302, 178, 2, 32, "Output",ExpressionUUID->"997d5488-4928-4cb8-b86a-e002c9e890af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220317, 6309, 601, 16, 48, "Input",ExpressionUUID->"55f9a2d5-7cd7-4b87-8314-447be3be2adb"],
Cell[220921, 6327, 207, 3, 32, "Output",ExpressionUUID->"6807950d-b922-4655-b6b8-03f5e78cabec"]
}, Open  ]],
Cell[221143, 6333, 99, 1, 4, "PageBreak",ExpressionUUID->"db18323e-6c8a-4c00-bfaa-abd37369217a",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[221279, 6339, 715, 18, 54, "Subsection",ExpressionUUID->"d8ef585d-6f1f-4757-9651-96013db71474"],
Cell[221997, 6359, 593, 8, 35, "Text",ExpressionUUID->"4b4b3509-37ce-4667-b4d2-8d664c7e7983"],
Cell[CellGroupData[{
Cell[222615, 6371, 1527, 40, 98, "Input",ExpressionUUID->"4a3255e9-fb14-432b-b1fd-382e7bde948f"],
Cell[224145, 6413, 4853, 136, 165, "Output",ExpressionUUID->"8bd8c41c-7680-4d3e-8ab4-68621fd8a52f"]
}, Open  ]],
Cell[229013, 6552, 588, 8, 35, "Text",ExpressionUUID->"ad135b9a-f3c9-4f3b-a949-570609913894"],
Cell[CellGroupData[{
Cell[229626, 6564, 846, 15, 28, "Input",ExpressionUUID->"f517d370-b626-4308-8806-e2735e74ccf6"],
Cell[230475, 6581, 6074, 164, 211, "Output",ExpressionUUID->"79bca628-69f1-42a9-a1e6-19df53a1b7a2"]
}, Open  ]],
Cell[236564, 6748, 511, 14, 28, "Input",ExpressionUUID->"d24c2352-dbe0-4276-9543-0da1d3a433c2"],
Cell[237078, 6764, 649, 9, 35, "Text",ExpressionUUID->"f7c40ecf-601d-4fde-8ff1-5123d749d8c2"],
Cell[CellGroupData[{
Cell[237752, 6777, 1921, 58, 123, "Input",ExpressionUUID->"1786508e-ddca-4131-b0a8-df846ab99cd1"],
Cell[239676, 6837, 173, 2, 32, "Output",ExpressionUUID->"42987470-2203-45b3-beea-fb5a78c3433b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239886, 6844, 212, 5, 28, "Input",ExpressionUUID->"04f2c066-207f-4205-b646-4f7d44a8c190"],
Cell[240101, 6851, 2879, 84, 119, "Output",ExpressionUUID->"73aea337-3009-4c2f-8f45-99d8aa52b597"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243017, 6940, 2373, 77, 133, "Input",ExpressionUUID->"90501f7f-d97c-4f93-bb7c-d101b1491417"],
Cell[245393, 7019, 297, 4, 32, "Output",ExpressionUUID->"a3132556-02ec-4588-94dd-3d45d50835f7"]
}, Open  ]],
Cell[245705, 7026, 2322, 68, 78, "Text",ExpressionUUID->"40c5117c-b96b-47fb-91ee-2319870cd115"],
Cell[248030, 7096, 1263, 26, 78, "Text",ExpressionUUID->"36b8fac3-a889-4b82-b39b-ebe1b66cb611"],
Cell[CellGroupData[{
Cell[249318, 7126, 2409, 70, 134, "Input",ExpressionUUID->"0b7f11c9-296f-4932-8aa3-9034e2b31087"],
Cell[251730, 7198, 7821, 243, 321, "Output",ExpressionUUID->"84b0b5c8-123f-4b10-9b1d-d52abc4124ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259588, 7446, 370, 7, 28, "Input",ExpressionUUID->"6887b787-6a2d-417a-a98a-9dbd628e8845"],
Cell[259961, 7455, 635, 19, 55, "Output",ExpressionUUID->"d4cbab1f-5bd7-45d4-9687-f1a0eebc0b0e"]
}, Open  ]],
Cell[260611, 7477, 777, 13, 35, "Text",ExpressionUUID->"4f32fbd2-951b-4e1b-95cd-4f8556c4b5d6"],
Cell[261391, 7492, 1464, 47, 71, "Output",ExpressionUUID->"c86f2784-b0cb-4a8b-878c-aca7c60cf5a3"],
Cell[262858, 7541, 837, 14, 35, "Text",ExpressionUUID->"4bfba960-c7b3-4177-b84d-2a13e4fc00d5"],
Cell[CellGroupData[{
Cell[263720, 7559, 1866, 51, 130, "Input",ExpressionUUID->"0313fa9c-13b4-4cc2-a9ce-19d2608cedba"],
Cell[265589, 7612, 1185, 36, 92, "Output",ExpressionUUID->"53f3ff70-f7f8-4e01-9cea-b63414ab4ecc"]
}, Open  ]],
Cell[266789, 7651, 865, 14, 35, "Text",ExpressionUUID->"eebbcd8a-29e7-4e9a-ad5a-18856b7eecf4"],
Cell[CellGroupData[{
Cell[267679, 7669, 1655, 45, 96, "Input",ExpressionUUID->"28434533-2185-41c4-adf7-20f7e50a3f2f"],
Cell[269337, 7716, 1906, 58, 88, "Output",ExpressionUUID->"560f887e-2e2e-45bd-82f1-17b64bca81f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271280, 7779, 329, 7, 28, "Input",ExpressionUUID->"15f7f832-2ef3-47f5-9274-bcd2966114af"],
Cell[271612, 7788, 959, 28, 50, "Output",ExpressionUUID->"68a4e3f6-f658-4c4a-a69f-08b345101d6a"]
}, Open  ]],
Cell[272586, 7819, 824, 12, 35, "Text",ExpressionUUID->"5bfa7864-27e5-4ef3-b0a8-2f81a14f86c0"],
Cell[CellGroupData[{
Cell[273435, 7835, 858, 23, 48, "Input",ExpressionUUID->"364a79ca-efd7-4ec3-9b61-b180918703b5"],
Cell[274296, 7860, 1328, 44, 103, "Output",ExpressionUUID->"01b89d07-c757-4af5-97de-101d72a22324"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275661, 7909, 304, 7, 28, "Input",ExpressionUUID->"ca38daed-3c12-4b12-9799-6b833efd086a"],
Cell[275968, 7918, 1982, 55, 90, "Output",ExpressionUUID->"c3070320-eef7-4ca3-8e86-2bb22e407481"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277987, 7978, 1668, 49, 105, "Input",ExpressionUUID->"9ef625b5-eaf8-4410-882a-6e156157fb01"],
Cell[279658, 8029, 1985, 55, 90, "Output",ExpressionUUID->"53c19d8d-08a7-4774-b2c4-e636564e2f72"]
}, Open  ]],
Cell[281658, 8087, 99, 1, 1, "PageBreak",ExpressionUUID->"5f60258c-7d10-4e17-aac6-6e997e4bb33b",
 PageBreakBelow->True]
}, Open  ]]
}
]
*)


